An Improved Lower Bound for the Erd\H{o}s-Lov\'asz Cover Number Problem

Let $g(r)$ be the minimum number of edges in an $r$-uniform intersecting hypergraph with cover number $r$. Erd\H{o}s and Lov\'asz proved the lower bound $g(r)\ge 8r/3-3$. We first give a completely elementary proof that $g(r)\ge 3r-4$. We then build on the same approach and apply Kahn's small-codegree hypergraph edge-colouring theorem to improve this to $g(r)\ge ((41-\sqrt{19})/12-o(1))r\approx 3.053r$. In particular, this shows that $g(r)>3r$ for all sufficiently large $r$, addressing a question of Erd\H{o}s.

==> anc/lean-proof/README.md <==
Lean formalization for "An Improved Lower Bound for the Erdos-Lovasz Cover
Number Problem"

This directory contains a Lean 4 formalization of Theorem 1 from the paper,
including the elementary bound in part (i) and the optimized
matching-or-linear-star argument giving

  g(r) >= ((41 - sqrt(19))/12 - o(1)) r

in part (ii).  Kahn's small-codegree edge-colouring theorem is used as the
single external mathematical input, matching the paper.  The main file is:

  RequestProject/Theorem1.lean

The project is pinned to Lean 4.28.0 and mathlib v4.28.0.  To check the proof,
install Lean via elan and run:

  lake exe cache get
  lake env lean RequestProject/Theorem1.lean

Thus Theorem 1(i) is formalized directly, while Theorem 1(ii) is formalized
conditional only on Kahn's theorem.  In particular, the actual-degree
corollary, the linear-star cover, the optimization producing sqrt(19), and
the final asymptotic deduction are proved in Lean.


==> anc/lean-proof/RequestProject/Theorem1.lean <==
import Mathlib

open scoped BigOperators
open scoped Real
open scoped Nat
open scoped Classical
open scoped Pointwise

set_option maxHeartbeats 8000000
set_option maxRecDepth 4000
set_option synthInstance.maxHeartbeats 20000
set_option synthInstance.maxSize 128

set_option relaxedAutoImplicit false
set_option autoImplicit false

set_option grind.warning false

/-!
# An improved lower bound for the Erdős–Lovász cover-number problem

Complete formalization of **Theorem 1** of *An improved lower bound for the
Erdős–Lovász cover-number problem*, in a single file.

Let `g(r)` be the minimum number of edges in an `r`-uniform intersecting
hypergraph with cover number `r`.  Theorem 1 has two parts:

* **(i)** For every positive integer `r`,  `g(r) ≥ 3r − 4`.
* **(ii)** For every `ε > 0`, there is `r₀` such that, for every `r ≥ r₀`,
  `g(r) ≥ ((41 - √19)/12 − ε) r`.

Since `(41 - √19)/12 > 3`, part (ii) implies the **corollary** `g(r) > 3r`
for all sufficiently large `r`, crossing the threshold Erdős explicitly
noted was unresolved.

We model a (simple) hypergraph as a `Finset (Finset V)` of edges, and encode the
lower bounds on `g(r)` in the standard "for every admissible `H`" form (a lower
bound on `g(r)` is exactly a lower bound on `|E(H)|` valid for every `r`-uniform
intersecting `H` with `coverNum H = r`).

Part (ii) uses **Kahn's small-codegree edge-colouring theorem** (Theorem 2 of the
paper), assumed as a black box via the hypothesis `KahnTheorem`; it is never
introduced as an axiom.  The intermediate `Corollary 1` of the paper
(`KahnDegreeCorollary`) is *proved* from `KahnTheorem` in
`ErdosLovasz.kahnDegreeCorollary_of_kahnTheorem`, so `KahnTheorem` is the
only unverified input of the development.

* Part (i): `ErdosLovasz.theorem1_i` (and `ErdosLovasz.theorem1_i'`).
* Part (ii): `ErdosLovasz.theorem1_ii`.
* Both parts together: `ErdosLovasz.theorem1`.
* The corollary: `ErdosLovasz.corollary_gt_3r`.
* Kahn's theorem → actual-degree corollary:
  `ErdosLovasz.kahnDegreeCorollary_of_kahnTheorem`.
-/

namespace ErdosLovasz

universe u

variable {V : Type*} [DecidableEq V]
def edgeDeg (H : Finset (Finset V)) (v : V) : ℕ :=
  (H.filter (fun E => v ∈ E)).card

/-- `H` is `r`-uniform: every edge has exactly `r` vertices. -/
def IsUniform (r : ℕ) (H : Finset (Finset V)) : Prop :=
  ∀ E ∈ H, E.card = r

/-- `H` is intersecting: every two edges meet. -/
def Intersecting (H : Finset (Finset V)) : Prop :=
  ∀ E ∈ H, ∀ F ∈ H, (E ∩ F).Nonempty

/-- `C` is a cover (transversal) of `H`: it meets every edge. -/
def IsCover (H : Finset (Finset V)) (C : Finset V) : Prop :=
  ∀ E ∈ H, ∃ v ∈ C, v ∈ E

/-- The set of cardinalities of covers of `H`. -/
def coverCards (H : Finset (Finset V)) : Set ℕ :=
  {n | ∃ C : Finset V, IsCover H C ∧ C.card = n}

/-- The cover number `τ(H)`: the minimum size of a cover. -/
noncomputable def coverNum (H : Finset (Finset V)) : ℕ :=
  sInf (coverCards H)

omit [DecidableEq V] in
/-- Any cover gives an upper bound on the cover number. -/
lemma coverNum_le {H : Finset (Finset V)} {C : Finset V} (hC : IsCover H C) :
    coverNum H ≤ C.card :=
  Nat.sInf_le ⟨C, hC, rfl⟩

/-- If every edge of `H` is nonempty, then a cover exists. -/
lemma coverCards_nonempty {H : Finset (Finset V)} (hne : ∀ E ∈ H, E.Nonempty) :
    (coverCards H).Nonempty := by
  refine ⟨(H.biUnion id).card, H.biUnion id, ?_, rfl⟩
  intro E hE
  obtain ⟨v, hv⟩ := hne E hE
  exact ⟨v, Finset.mem_biUnion.2 ⟨E, hE, hv⟩, hv⟩

/-- If every edge of `H` is nonempty, the cover number is attained by some cover. -/
lemma exists_opt_cover {H : Finset (Finset V)} (hne : ∀ E ∈ H, E.Nonempty) :
    ∃ C : Finset V, IsCover H C ∧ C.card = coverNum H := by
  obtain ⟨C, hC, hn⟩ := Nat.sInf_mem (coverCards_nonempty hne)
  exact ⟨C, hC, hn⟩

/-- An intersecting hypergraph has nonempty edges. -/
lemma Intersecting.edge_nonempty {H : Finset (Finset V)} (hint : Intersecting H)
    {E : Finset V} (hE : E ∈ H) : E.Nonempty := by
  obtain ⟨v, hv⟩ := hint E hE E hE
  exact ⟨v, (Finset.mem_inter.1 hv).1⟩

/-! ## Lemma 1 -/

/-
**Lemma 1.** An `r`-uniform intersecting hypergraph of maximum degree `≤ 3`
has at most `2r + 1` edges.
-/
lemma lemma1 (r : ℕ) (J : Finset (Finset V)) (huni : IsUniform r J)
    (hint : Intersecting J) (hdeg : ∀ v, edgeDeg J v ≤ 3) :
    J.card ≤ 2 * r + 1 := by
  by_contra! h_contra;
  -- By double counting, we have $\sum_{F \in J} |E \cap F| = \sum_{v \in E} \deg_J(v)$.
  have h_double_count : ∀ E ∈ J, ∑ F ∈ J, (E ∩ F).card = ∑ v ∈ E, edgeDeg J v := by
    intro E hE
    have h_double_count : ∑ F ∈ J, (E ∩ F).card = ∑ v ∈ E, ∑ F ∈ J, if v ∈ F then 1 else 0 := by
      rw [ Finset.sum_comm, Finset.sum_congr rfl ] ; aesop;
    simp_all +decide [ edgeDeg ];
  -- Since J is intersecting, for each F ∈ J, (E ∩ F).Nonempty, so 1 ≤ (E ∩ F).card. Therefore
  have h_card_inter : ∀ E ∈ J, ∑ F ∈ J, (E ∩ F).card ≥ (J.card - 1) + r := by
    intro E hE
    have h_card_inter : ∀ F ∈ J, F ≠ E → (E ∩ F).card ≥ 1 := by
      exact fun F hF hne => Finset.card_pos.mpr ( by have := ‹Intersecting J› E hE F hF; aesop );
    rw [ ← Finset.sum_erase_add _ _ hE ];
    exact add_le_add ( le_trans ( by simp +decide [ Finset.card_erase_of_mem hE ] ) ( Finset.sum_le_sum fun x hx => h_card_inter x ( Finset.mem_of_mem_erase hx ) ( Finset.ne_of_mem_erase hx ) ) ) ( by simp +decide [ huni E hE ] );
  rcases J.eq_empty_or_nonempty with ( rfl | ⟨ E, hE ⟩ ) <;> simp_all +decide;
  exact absurd ( h_card_inter E hE ) ( by have := huni E hE; have := Finset.sum_le_sum fun v ( hv : v ∈ E ) => hdeg v; norm_num at *; omega )

/-! ## Lemma 2 (link-graph support bound) -/

/-
Geometric fact: a 2-edge `g` meeting two disjoint 2-edges `e`, `f` lies in `e ∪ f`.
-/
lemma edge_in_union {e f g : Finset V} (he : e.card = 2) (hf : f.card = 2)
    (hef : Disjoint e f) (hg : g.card = 2)
    (hge : (g ∩ e).Nonempty) (hgf : (g ∩ f).Nonempty) : g ⊆ e ∪ f := by
  obtain ⟨ x, hx ⟩ := hge; obtain ⟨ y, hy ⟩ := hgf; simp_all +decide [ Finset.disjoint_left ] ;
  intro z hz; have := Finset.card_eq_two.mp hg; obtain ⟨ u, v, huv ⟩ := this; aesop;

/-
The support of a graph whose edges are subsets of `U` is contained in `U`.
-/
lemma support_card_le {U : Finset V} {G : Finset (Finset V)}
    (hG : ∀ e ∈ G, e ⊆ U) : (G.biUnion id).card ≤ U.card := by
  exact Finset.card_le_card ( Finset.biUnion_subset.mpr hG )

/-
A pairwise-intersecting family of 2-element edges is a star or a triangle:
either its support has size at most `3`, or all edges share a common vertex.
-/
lemma star_or_triangle {G : Finset (Finset V)} (hcard : ∀ e ∈ G, e.card = 2)
    (hpi : ∀ e ∈ G, ∀ f ∈ G, (e ∩ f).Nonempty) :
    (G.biUnion id).card ≤ 3 ∨ ∃ c, ∀ e ∈ G, c ∈ e := by
  by_cases h : ∃ c, ∀ e ∈ G, c ∈ e;
  · exact Or.inr h;
  · by_cases hG_empty : G = ∅;
    · aesop;
    · obtain ⟨e0, he0⟩ : ∃ e0 ∈ G, True := by
        exact Exists.elim ( Finset.nonempty_of_ne_empty hG_empty ) fun e he => ⟨ e, he, trivial ⟩
      obtain ⟨a, b, hab⟩ : ∃ a b : V, a ≠ b ∧ e0 = {a, b} := by
        have := Finset.card_eq_two.mp ( hcard e0 he0.1 ) ; tauto;
      obtain ⟨e1, he1, ha⟩ : ∃ e1 ∈ G, a ∉ e1 := by
        exact by push_neg at h; exact h a;
      obtain ⟨c, hc⟩ : ∃ c : V, c ≠ a ∧ c ≠ b ∧ e1 = {b, c} := by
        have := hpi e0 he0.1 e1 he1; simp_all +decide [ Finset.Nonempty ] ;
        have := Finset.card_eq_two.mp ( hcard e1 he1 ) ; obtain ⟨ c, d, hcd ⟩ := this; use if c = b then d else c; aesop;
      obtain ⟨e2, he2, hb⟩ : ∃ e2 ∈ G, b ∉ e2 := by
        exact not_forall_not.mp fun contra => h ⟨ b, fun e he => by aesop ⟩
      obtain ⟨ha2, hc2⟩ : a ∈ e2 ∧ c ∈ e2 := by
        obtain ⟨ x, hx ⟩ := hpi _ he0.1 _ he2; obtain ⟨ y, hy ⟩ := hpi _ he1 _ he2; simp_all +decide [ Finset.Nonempty ] ;
        grind
      have he2_eq : e2 = {a, c} := by
        rw [ Finset.eq_of_subset_of_card_le ( Finset.insert_subset_iff.mpr ⟨ ha2, Finset.singleton_subset_iff.mpr hc2 ⟩ ) ] ; aesop
      have h_support : ∀ e ∈ G, e = {a, b} ∨ e = {b, c} ∨ e = {a, c} := by
        intro e he; specialize hpi e he; simp_all +decide [ Finset.Nonempty ] ;
        have := Finset.card_eq_two.mp ( hcard e he ) ; obtain ⟨ x, y, hxy ⟩ := this; simp_all +decide [ Finset.ext_iff ] ;
        grind
      have h_support_card : (G.biUnion id).card ≤ 3 := by
        refine' le_trans ( Finset.card_le_card _ ) _;
        exact { a, b, c };
        · intro x hx; obtain ⟨ e, he, hx ⟩ := Finset.mem_biUnion.mp hx; specialize h_support e he; aesop;
        · grind +qlia
      exact Or.inl h_support_card

/-
**Lemma 2, Case A.** The colour class `Ga` contains two vertex-disjoint edges.
-/
lemma lemma2_caseA (U : Finset V) (Ga Gb Gc : Finset (Finset V))
    (ha : ∀ e ∈ Ga, e.card = 2 ∧ e ⊆ U) (hb : ∀ e ∈ Gb, e.card = 2 ∧ e ⊆ U)
    (hc : ∀ e ∈ Gc, e.card = 2 ∧ e ⊆ U)
    (hdab : Disjoint Ga Gb) (hdac : Disjoint Ga Gc) (hdbc : Disjoint Gb Gc)
    (hcab : ∀ e ∈ Ga, ∀ f ∈ Gb, (e ∩ f).Nonempty)
    (hcac : ∀ e ∈ Ga, ∀ f ∈ Gc, (e ∩ f).Nonempty)
    (hcbc : ∀ e ∈ Gb, ∀ f ∈ Gc, (e ∩ f).Nonempty)
    (e f : Finset V) (he : e ∈ Ga) (hf : f ∈ Ga) (hef : Disjoint e f) :
    (Ga.biUnion id).card + (Gb.biUnion id).card + (Gc.biUnion id).card
      ≤ max 12 (U.card + 4) := by
  -- Let W := e ∪ f; e ∩ f = ∅ and W.card = 4.
  set W := e ∪ f with hW_def
  have hW_card : W.card = 4 := by
    rw [ Finset.card_union_of_disjoint hef, ha e he |>.1, ha f hf |>.1 ];
  -- First establish hW : ∀ g ∈ Gb ∪ Gc, g ⊆ W.
  have hW : ∀ g ∈ Gb ∪ Gc, g ⊆ W := by
    intro g hg; by_cases hg' : g ∈ Gb <;> simp_all +decide [ Finset.disjoint_left ] ;
    · have hW : (g ∩ e).Nonempty ∧ (g ∩ f).Nonempty := by
        exact ⟨ by simpa only [ Finset.inter_comm ] using hcab e he g hg', by simpa only [ Finset.inter_comm ] using hcab f hf g hg' ⟩;
      have := edge_in_union ( ha e he |>.1 ) ( ha f hf |>.1 ) ( Finset.disjoint_left.mpr hef ) ( hb g hg' |>.1 ) hW.1 hW.2; aesop;
    · apply edge_in_union;
      any_goals rw [ Finset.inter_comm ] ; exact hcac _ ‹_› _ ‹_›;
      · exact ha e he |>.1;
      · exact ha f hf |>.1;
      · exact Finset.disjoint_left.mpr hef;
      · exact hc g hg |>.1;
  by_cases h_common : ∃ c, ∀ g ∈ Gb ∪ Gc, c ∈ g;
  · obtain ⟨ c, hc ⟩ := h_common
    have hGbGc_card : (Gb ∪ Gc).card ≤ 2 := by
      -- Choose f' ∈ {e,f} with c ∉ f'.
      obtain ⟨f', hf'⟩ : ∃ f' ∈ [e, f], c ∉ f' := by
        by_cases hc_e : c ∈ e <;> by_cases hc_f : c ∈ f <;> simp_all +decide [ Finset.disjoint_left ];
      -- Every g ∈ Gb ∪ Gc satisfies c ∈ g, g ⊆ W, and (g ∩ f').Nonempty (g meets the Ga-edge f' by the relevant cross hypothesis + inter_comm); with g.card = 2 and c ∉ f', g = {c, y}, y ∈ f'.
      have hGbGc_subset : ∀ g ∈ Gb ∪ Gc, ∃ y ∈ f', g = {c, y} := by
        intro g hg
        have hg_subset : g ⊆ W := hW g hg
        have hg_card : g.card = 2 := by
          grind
        have hg_inter : (g ∩ f').Nonempty := by
          by_cases hgGb : g ∈ Gb <;> by_cases hgGc : g ∈ Gc <;> simp_all +decide [ Finset.disjoint_left ];
          · exact hcab _ ( hf'.1.elim ( fun h => h.symm ▸ he ) fun h => h.symm ▸ hf ) _ hgGb |> fun ⟨ x, hx ⟩ => ⟨ x, by aesop ⟩;
          · exact hcac _ ( hf'.1.elim ( fun h => h.symm ▸ he ) fun h => h.symm ▸ hf ) _ hgGc |> fun ⟨ x, hx ⟩ => ⟨ x, by aesop ⟩
        have hg_form : ∃ y ∈ f', g = {c, y} := by
          obtain ⟨ y, hy ⟩ := hg_inter;
          use y;
          rw [ Finset.eq_of_subset_of_card_le ( Finset.insert_subset_iff.mpr ⟨ hc g hg, Finset.singleton_subset_iff.mpr ( Finset.mem_of_mem_inter_left hy ) ⟩ ) ] ; aesop;
          grind
        exact hg_form;
      have hGbGc_subset : Gb ∪ Gc ⊆ Finset.image (fun y => {c, y}) f' := by
        intro g hg; obtain ⟨ y, hy, rfl ⟩ := hGbGc_subset g hg; exact Finset.mem_image_of_mem _ hy;
      exact le_trans ( Finset.card_le_card hGbGc_subset ) ( Finset.card_image_le.trans ( by aesop ) );
    have hGbGc_card : (Gb.biUnion id).card ≤ 2 * Gb.card ∧ (Gc.biUnion id).card ≤ 2 * Gc.card := by
      exact ⟨ le_trans ( Finset.card_biUnion_le ) ( by simpa [ mul_comm ] using Finset.sum_le_sum fun x hx => hb x hx |>.1.le ), le_trans ( Finset.card_biUnion_le ) ( by simpa [ mul_comm ] using Finset.sum_le_sum fun x hx => ‹∀ e ∈ Gc, e.card = 2 ∧ e ⊆ U› x hx |>.1.le ) ⟩;
    have hGa_card : (Ga.biUnion id).card ≤ U.card := by
      exact Finset.card_le_card ( Finset.biUnion_subset.mpr fun x hx => ha x hx |>.2 );
    simp_all +decide [ Finset.disjoint_iff_inter_eq_empty ];
    grind;
  · -- Prove ∀ h ∈ Ga, h ⊆ W.
    have hGa_subset_W : ∀ h ∈ Ga, h ⊆ W := by
      intro h hh
      have h_meet : ∀ g ∈ Gb ∪ Gc, (h ∩ g).Nonempty := by
        grind;
      -- If ∃ p q ∈ Gb ∪ Gc with Disjoint p q, then p,q ⊆ W (hW) disjoint card-2, h meets both, edge_in_union gives h ⊆ p ∪ q ⊆ W.
      by_cases h_disjoint : ∃ p q, p ∈ Gb ∪ Gc ∧ q ∈ Gb ∪ Gc ∧ Disjoint p q;
      · obtain ⟨ p, q, hp, hq, hpq ⟩ := h_disjoint;
        have h_subset : h ⊆ p ∪ q := by
          apply edge_in_union;
          any_goals solve_by_elim;
          · grind;
          · grind;
          · exact ha h hh |>.1;
        exact h_subset.trans ( Finset.union_subset ( hW p hp ) ( hW q hq ) );
      · -- Apply star_or_triangle to Gb ∪ Gc; the common-vertex disjunct is excluded by hypothesis, so its support T := (Gb∪Gc).biUnion id has T.card ≤ 3 and (by hW) T ⊆ W.
        obtain ⟨T, hT⟩ : ∃ T : Finset V, T = (Gb ∪ Gc).biUnion id ∧ T.card ≤ 3 ∧ T ⊆ W := by
          have := star_or_triangle ( show ∀ e ∈ Gb ∪ Gc, e.card = 2 from ?_ ) ( show ∀ e ∈ Gb ∪ Gc, ∀ f ∈ Gb ∪ Gc, ( e ∩ f ).Nonempty from ?_ );
          · exact ⟨ _, rfl, this.resolve_right h_common, Finset.biUnion_subset.mpr fun x hx => hW x hx ⟩;
          · grind;
          · simp_all +decide [ Finset.disjoint_left ];
            exact fun e he f hf => by obtain ⟨ x, hx₁, hx₂ ⟩ := h_disjoint e he f hf; exact ⟨ x, Finset.mem_inter_of_mem hx₁ hx₂ ⟩ ;
        -- If h had a vertex outside T, h's other vertex would lie in every edge of Gb∪Gc (to meet each), i.e. be a common vertex — contradiction; so both vertices of h are in T, giving h ⊆ T ⊆ W.
        by_contra h_contra
        obtain ⟨v, hv⟩ : ∃ v ∈ h, v ∉ T := by
          exact Finset.not_subset.mp fun h' => h_contra <| h'.trans hT.2.2;
        obtain ⟨w, hw⟩ : ∃ w ∈ h, w ≠ v := by
          exact Finset.exists_mem_ne ( by linarith [ ha h hh ] ) v;
        have h_w_in_T : ∀ g ∈ Gb ∪ Gc, w ∈ g := by
          intro g hg; specialize h_meet g hg; simp_all +decide [ Finset.Nonempty ] ;
          obtain ⟨ x, hx₁, hx₂ ⟩ := h_meet; have := Finset.card_eq_two.mp ( ha _ hh |>.1 ) ; obtain ⟨ y, z, hy, hz, h ⟩ := this; simp_all +decide [ Finset.subset_iff ] ;
          grind +revert;
        exact h_common ⟨ w, h_w_in_T ⟩;
    -- Then Va, Vb, Vc ⊆ W (Va by this, Vb,Vc by hW), each card ≤ 4, total ≤ 12 (le_max_left).
    have hVa_subset_W : (Ga.biUnion id) ⊆ W := by
      exact Finset.biUnion_subset.mpr hGa_subset_W
    have hVb_subset_W : (Gb.biUnion id) ⊆ W := by
      exact Finset.biUnion_subset.mpr fun g hg => hW g ( Finset.mem_union_left _ hg )
    have hVc_subset_W : (Gc.biUnion id) ⊆ W := by
      exact Finset.biUnion_subset.mpr fun g hg => hW g ( Finset.mem_union_right _ hg );
    exact le_trans ( add_le_add_three ( Finset.card_le_card hVa_subset_W ) ( Finset.card_le_card hVb_subset_W ) ( Finset.card_le_card hVc_subset_W ) ) ( by simp +decide [ hW_card ] )

/-
**Lemma 2, Case B.** Every colour class is pairwise intersecting.
-/
lemma lemma2_caseB (U : Finset V) (G1 G2 G3 : Finset (Finset V))
    (h1 : ∀ e ∈ G1, e.card = 2 ∧ e ⊆ U) (h2 : ∀ e ∈ G2, e.card = 2 ∧ e ⊆ U)
    (h3 : ∀ e ∈ G3, e.card = 2 ∧ e ⊆ U)
    (hd12 : Disjoint G1 G2) (hd13 : Disjoint G1 G3) (hd23 : Disjoint G2 G3)
    (hc12 : ∀ e ∈ G1, ∀ f ∈ G2, (e ∩ f).Nonempty)
    (hc13 : ∀ e ∈ G1, ∀ f ∈ G3, (e ∩ f).Nonempty)
    (hc23 : ∀ e ∈ G2, ∀ f ∈ G3, (e ∩ f).Nonempty)
    (hpi1 : ∀ e ∈ G1, ∀ f ∈ G1, (e ∩ f).Nonempty)
    (hpi2 : ∀ e ∈ G2, ∀ f ∈ G2, (e ∩ f).Nonempty)
    (hpi3 : ∀ e ∈ G3, ∀ f ∈ G3, (e ∩ f).Nonempty) :
    (G1.biUnion id).card + (G2.biUnion id).card + (G3.biUnion id).card
      ≤ max 12 (U.card + 4) := by
  by_cases h : ( G1.biUnion id ).card ≤ 4 ∧ ( G2.biUnion id ).card ≤ 4 ∧ ( G3.biUnion id ).card ≤ 4 <;> simp_all +decide;
  · grind;
  · -- By the symmetry of the hypotheses you may treat the three possibilities the same way; describe it for the class whose support is ≥ 5, call it Ga (one of G1,G2,G3), with the other two Gb, Gc.
    suffices h_symm : ∀ (Ga Gb Gc : Finset (Finset V)),
      (∀ e ∈ Ga, e.card = 2 ∧ e ⊆ U) →
      (∀ e ∈ Gb, e.card = 2 ∧ e ⊆ U) →
      (∀ e ∈ Gc, e.card = 2 ∧ e ⊆ U) →
      Disjoint Ga Gb →
      Disjoint Ga Gc →
      Disjoint Gb Gc →
      (∀ e ∈ Ga, ∀ f ∈ Gb, (e ∩ f).Nonempty) →
      (∀ e ∈ Ga, ∀ f ∈ Gc, (e ∩ f).Nonempty) →
      (∀ e ∈ Gb, ∀ f ∈ Gc, (e ∩ f).Nonempty) →
      (∀ e ∈ Ga, ∀ f ∈ Ga, (e ∩ f).Nonempty) →
      (∀ e ∈ Gb, ∀ f ∈ Gb, (e ∩ f).Nonempty) →
      (∀ e ∈ Gc, ∀ f ∈ Gc, (e ∩ f).Nonempty) →
      (Ga.biUnion id).card ≥ 5 →
      (Ga.biUnion id).card + (Gb.biUnion id).card + (Gc.biUnion id).card ≤ U.card + 4 by
        by_cases h1 : (G1.biUnion id).card ≥ 5;
        · exact Or.inr ( h_symm G1 G2 G3 ‹_› ‹_› ‹_› hd12 hd13 hd23 hc12 hc13 hc23 hpi1 hpi2 hpi3 h1 );
        · by_cases h2 : (G2.biUnion id).card ≥ 5;
          · specialize h_symm G2 G1 G3 ; simp_all +decide [ add_comm, add_left_comm, add_assoc ];
            exact Or.inr ( h_symm ( Finset.disjoint_left.mpr fun x hx1 hx2 => Finset.disjoint_left.mp hd12 hx2 hx1 ) fun e he f hf => by simpa only [ Finset.inter_comm ] using hc12 f hf e he );
          · specialize h_symm G3 G1 G2 ; simp_all +decide [ add_comm, add_left_comm, add_assoc ];
            exact Or.inr ( h_symm ( Finset.disjoint_left.mpr fun x hx1 hx2 => Finset.disjoint_left.mp hd13 hx2 hx1 ) ( Finset.disjoint_left.mpr fun x hx1 hx2 => Finset.disjoint_left.mp hd23 hx2 hx1 ) ( fun e he f hf => by simpa only [ Finset.inter_comm ] using hc13 f hf e he ) ( fun e he f hf => by simpa only [ Finset.inter_comm ] using hc23 f hf e he ) ( by linarith [ h ( by linarith ) ( by linarith ) ] ) );
    intros Ga Gb Gc ha hb hc hdab hdac hdbc hcab hcac hcbc hpiGa hpiGb hpiGc hGa_card
    obtain ⟨c, hcGa⟩ : ∃ c, ∀ e ∈ Ga, c ∈ e := by
      have := star_or_triangle ( fun e he => ha e he |>.1 ) hpiGa;
      exact this.resolve_left ( by linarith )
    have hcU : c ∈ U := by
      exact ha _ ( Classical.choose_spec ( Finset.nonempty_of_ne_empty ( by aesop_cat ) ) ) |>.2 ( hcGa _ ( Classical.choose_spec ( Finset.nonempty_of_ne_empty ( by aesop_cat ) ) ) )
    have hcGb : ∀ g ∈ Gb, c ∈ g := by
      intro g hg
      by_contra hcGb_contra
      have h_leaves : (Ga.biUnion id \ {c}).card ≥ 4 := by
        grind;
      have h_leaves_subset : ∀ x ∈ Ga.biUnion id \ {c}, x ∈ g := by
        simp_all +decide [ Finset.Nonempty ];
        intro x e he hx hx'; specialize hcab e he g hg; obtain ⟨ y, hy, hy' ⟩ := hcab; have := ha e he; have := hb g hg; simp_all +decide [ Finset.card_eq_two ] ;
        grind;
      exact absurd ( Finset.card_le_card h_leaves_subset ) ( by linarith [ hb g hg ] )
    have hcGc : ∀ g ∈ Gc, c ∈ g := by
      intro g hg
      by_contra hgc
      have h_leaves : (Ga.biUnion id \ {c}).card ≥ 4 := by
        grind;
      have h_leaves_subset : (Ga.biUnion id \ {c}) ⊆ g := by
        intro x hx; simp_all +decide ;
        obtain ⟨ ⟨ e, he, hx ⟩, hx' ⟩ := hx;
        obtain ⟨ y, hy ⟩ := hcac e he g hg;
        have := Finset.eq_of_subset_of_card_le ( Finset.insert_subset hx ( Finset.singleton_subset_iff.mpr ( hcGa e he ) ) ) ; simp_all +decide ;
        grind;
      exact absurd ( Finset.card_le_card h_leaves_subset ) ( by linarith [ hc g hg ] );
    have h_inter : ∀ x ≠ c, (x ∈ (Ga.biUnion id) ∧ x ∈ (Gb.biUnion id)) ∨ (x ∈ (Ga.biUnion id) ∧ x ∈ (Gc.biUnion id)) ∨ (x ∈ (Gb.biUnion id) ∧ x ∈ (Gc.biUnion id)) → False := by
      simp_all +decide [ Finset.disjoint_left ];
      refine' fun x hx => ⟨ _, _, _ ⟩;
      · intro e he hx f hf; have := ha e he; have := hb f hf; simp_all +decide [ Finset.card_eq_two ] ;
        grind;
      · intro e he hx f hf hxf; have := ha e he; have := hc f hf; simp_all +decide [ Finset.card_eq_two ] ;
        grind;
      · intro e he hx f hf hx'; have := hb e he; have := hc f hf; simp_all +decide [ Finset.subset_iff ] ;
        have := Finset.eq_of_subset_of_card_le ( show { x, c } ⊆ e from Finset.insert_subset_iff.mpr ⟨ hx, Finset.singleton_subset_iff.mpr ( hcGb e he ) ⟩ ) ; have := Finset.eq_of_subset_of_card_le ( show { x, c } ⊆ f from Finset.insert_subset_iff.mpr ⟨ hx', Finset.singleton_subset_iff.mpr ( hcGc f hf ) ⟩ ) ; simp_all +decide ;
    have h_inter_card : (Ga.biUnion id ∩ Gb.biUnion id).card ≤ 1 ∧ (Ga.biUnion id ∩ Gc.biUnion id).card ≤ 1 ∧ (Gb.biUnion id ∩ Gc.biUnion id).card ≤ 1 := by
      refine' ⟨ Finset.card_le_one.mpr _, Finset.card_le_one.mpr _, Finset.card_le_one.mpr _ ⟩;
      · grind;
      · grind +splitIndPred;
      · grind;
    have h_union_card : (Ga.biUnion id ∪ Gb.biUnion id ∪ Gc.biUnion id).card ≤ U.card := by
      exact Finset.card_le_card ( Finset.union_subset ( Finset.union_subset ( Finset.biUnion_subset.mpr fun e he => ha e he |>.2 ) ( Finset.biUnion_subset.mpr fun e he => hb e he |>.2 ) ) ( Finset.biUnion_subset.mpr fun e he => hc e he |>.2 ) );
    have := Finset.card_union_add_card_inter ( Ga.biUnion id ) ( Gb.biUnion id ) ; simp_all +decide ;
    have := Finset.card_union_add_card_inter ( Ga.biUnion id ∪ Gb.biUnion id ) ( Gc.biUnion id ) ; simp_all +decide ;
    rw [ Finset.union_inter_distrib_right ] at this;
    linarith [ show Finset.card ( Ga.biUnion id ∩ Gc.biUnion id ∪ Gb.biUnion id ∩ Gc.biUnion id ) ≤ 2 by exact le_trans ( Finset.card_union_le _ _ ) ( by linarith ) ]

/-
**Lemma 2.** Let `G1, G2, G3` be the three colour classes of a simple graph on
the vertex set `U`, with edges being `2`-element subsets of `U`.  Assume the three
classes are pairwise edge-disjoint and that no two vertex-disjoint edges have
different colours (cross-intersecting condition).  Then the total size of the
three colour supports is at most `max 12 (|U| + 4)`.

The proof is split into helper lemmas `edge_in_union`, `support_card_le`,
`star_or_triangle`, and the two cases `lemma2_caseA` and `lemma2_caseB`.
-/
lemma lemma2 (U : Finset V) (G1 G2 G3 : Finset (Finset V))
    (h1 : ∀ e ∈ G1, e.card = 2 ∧ e ⊆ U) (h2 : ∀ e ∈ G2, e.card = 2 ∧ e ⊆ U)
    (h3 : ∀ e ∈ G3, e.card = 2 ∧ e ⊆ U)
    (hd12 : Disjoint G1 G2) (hd13 : Disjoint G1 G3) (hd23 : Disjoint G2 G3)
    (hc12 : ∀ e ∈ G1, ∀ f ∈ G2, (e ∩ f).Nonempty)
    (hc13 : ∀ e ∈ G1, ∀ f ∈ G3, (e ∩ f).Nonempty)
    (hc23 : ∀ e ∈ G2, ∀ f ∈ G3, (e ∩ f).Nonempty) :
    (G1.biUnion id).card + (G2.biUnion id).card + (G3.biUnion id).card
      ≤ max 12 (U.card + 4) := by
  by_cases h_caseA : ∃ e ∈ G1, ∃ f ∈ G1, Disjoint e f;
  · obtain ⟨ e, he, f, hf, hef ⟩ := h_caseA; exact lemma2_caseA U G1 G2 G3 h1 h2 h3 hd12 hd13 hd23 hc12 hc13 hc23 e f he hf hef;
  · by_cases h_caseB : ∃ e ∈ G2, ∃ f ∈ G2, Disjoint e f;
    · convert lemma2_caseA U G2 G1 G3 _ _ _ _ _ _ _ _ using 1;
      any_goals tauto;
      · grind;
      · exact fun e he f hf => by simpa only [ Finset.inter_comm ] using hc12 f hf e he;
    · by_cases h_caseC : ∃ e ∈ G3, ∃ f ∈ G3, Disjoint e f;
      · have := lemma2_caseA U G3 G1 G2 ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_ ?_;
        any_goals tauto;
        · grind;
        · exact fun e he f hf => by simpa only [ Finset.inter_comm ] using hc13 f hf e he;
        · exact fun e he f hf => by simpa only [ Finset.inter_comm ] using hc23 f hf e he;
      · apply lemma2_caseB U G1 G2 G3 h1 h2 h3 hd12 hd13 hd23 hc12 hc13 hc23;
        · exact fun e he f hf => Finset.not_disjoint_iff_nonempty_inter.mp fun h => h_caseA ⟨ e, he, f, hf, h ⟩;
        · exact fun e he f hf => Finset.not_disjoint_iff_nonempty_inter.mp fun h => h_caseB ⟨ e, he, f, hf, h ⟩;
        · exact fun e he f hf => Finset.not_disjoint_iff_nonempty_inter.mp fun h => h_caseC ⟨ e, he, f, hf, h ⟩

/-! ## Lemma 3 (arithmetic) -/

/-
**Lemma 3.** A purely arithmetic inequality used to bound the cover number.
Here `K = max 12 (u + 4)` and `d` is allowed to be negative.  The hypothesis
`h2` is the integer form of `d ≤ 1 + (K - u) t / (2u)`.
-/
lemma lemma3 (u : ℕ) (hu : 1 ≤ u) (t : ℕ) (d : ℤ) (K : ℤ)
    (hK : K = max 12 ((u : ℤ) + 4))
    (h1 : (t : ℤ) ≤ (u : ℤ) - 2 * d + 1)
    (h2 : 2 * (u : ℤ) * (d - 1) ≤ (K - u) * t) :
    d + 4 * (((u + 1) / 2 : ℕ) : ℤ) - 2 * (u : ℤ) ≤ 4 := by
  norm_num [ Nat.cast_div ] at *;
  cases max_cases ( 12 : ℤ ) ( u + 4 ) <;> nlinarith [ Int.mul_ediv_add_emod ( u + 1 ) 2, Int.emod_nonneg ( u + 1 ) two_ne_zero, Int.emod_lt_of_pos ( u + 1 ) two_pos ]

/-! ## Lemma 4 (residual cover bound)

We form the auxiliary `3`-uniform system `T` on the points `E(J)` whose edges are
the size-`3` blocks `B_v = {A ∈ E(J) : v ∈ A}`, take a maximum matching `M`, and
count around the unmatched points.  The deep counting step is `eq4_nat`. -/

/-- The block of a vertex `v`: the edges of `J` (as points) that contain `v`. -/
def block (J : Finset (Finset V)) (v : V) : Finset (Finset V) :=
  J.filter (fun A => v ∈ A)

/-- A *good triple* is a `3`-element set of edges sharing a common vertex; i.e. a
size-`3` block. -/
def IsGoodTriple (J : Finset (Finset V)) (S : Finset (Finset V)) : Prop :=
  S.card = 3 ∧ ∃ v, S = block J v

/-- A *matching* in the auxiliary triple system: pairwise-disjoint good triples. -/
def IsMatching (J : Finset (Finset V)) (M : Finset (Finset (Finset V))) : Prop :=
  (∀ S ∈ M, IsGoodTriple J S) ∧ ∀ S ∈ M, ∀ T ∈ M, S ≠ T → Disjoint S T

/-
A maximum matching exists.
-/
lemma exists_max_matching (J : Finset (Finset V)) :
    ∃ M : Finset (Finset (Finset V)), IsMatching J M ∧
      ∀ M', IsMatching J M' → M'.card ≤ M.card := by
  apply Classical.byContradiction
  intro h_no_max;
  -- Let's denote the set of all matchings by `𝓜`.
  set M_set := {M : Finset (Finset (Finset V)) | IsMatching J M};
  -- Since $M_set$ is nonempty and finite, it must have a maximum element.
  have h_max : ∃ M ∈ M_set, ∀ M' ∈ M_set, M'.card ≤ M.card := by
    apply_rules [ Set.exists_max_image ];
    · exact Set.finite_iff_bddAbove.mpr ⟨ Finset.powerset J, fun M hM => Finset.le_iff_subset.mpr fun S hS => Finset.mem_powerset.mpr <| hM.1 S hS |> fun h => h.2.choose_spec ▸ Finset.filter_subset _ _ ⟩;
    · exact ⟨ ∅, by unfold M_set IsMatching; simp +decide ⟩;
  exact h_no_max ⟨ h_max.choose, h_max.choose_spec.1, fun M' hM' => h_max.choose_spec.2 M' hM' ⟩

/-
Maximality forbids a good triple inside the unmatched set `U = E(J) \ ⋃ M`.
-/
lemma no_good_triple_in_U (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (hM : IsMatching J M) (hMmax : ∀ M', IsMatching J M' → M'.card ≤ M.card)
    {S : Finset (Finset V)} (hS : IsGoodTriple J S) (hSU : S ⊆ J \ M.biUnion id) :
    False := by
  contrapose! hMmax;
  refine' ⟨ Insert.insert S M, _, _ ⟩ <;> simp_all +decide [ IsMatching ];
  · simp_all +decide [ Finset.subset_iff, Finset.disjoint_left ];
    grind;
  · rw [ Finset.card_insert_of_notMem ];
    · exact Nat.lt_succ_self _;
    · intro hSM; have := hSU ( Classical.choose_spec ( Finset.card_pos.mp ( by linarith [ hS.1 ] ) ) ) ; simp_all +decide [ Finset.subset_iff ] ;
      exact this.2 _ hSM ( Classical.choose_spec ( Finset.card_pos.mp ( by linarith [ hS.1 ] ) ) )

/-
The number of edges splits as `q = 3t + u` (`t = |M|`, `u = |U|`).
-/
lemma matching_q (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (hM : IsMatching J M) :
    J.card = 3 * M.card + (J \ M.biUnion id).card := by
  rw [ show J.card = ( M.biUnion id ).card + ( J \ M.biUnion id ).card from ?_, show 3 * M.card = ( M.biUnion id ).card from ?_ ];
  · rw [ Finset.card_biUnion ];
    · rw [ Finset.sum_const_nat ];
      rw [ mul_comm ];
      exact fun x hx => hM.1 x hx |>.1;
    · exact fun x hx y hy hxy => hM.2 x hx y hy hxy;
  · rw [ ← Finset.card_union_of_disjoint, Finset.union_sdiff_of_subset ];
    · intro x hx
      obtain ⟨S, hS⟩ := Finset.mem_biUnion.mp hx
      have hS_block : S = block J (Classical.choose (hM.1 S hS.1).2) := by
        exact Classical.choose_spec ( hM.1 S hS.1 |>.2 );
      exact Finset.mem_filter.mp ( hS_block ▸ hS.2 ) |>.1;
    · exact Finset.disjoint_sdiff

/-
An intersecting family can be covered by `⌈n/2⌉` vertices (pair up edges; each
pair shares a vertex).
-/
lemma intersecting_cover_half (F : Finset (Finset V))
    (hF : ∀ x ∈ F, ∀ y ∈ F, (x ∩ y).Nonempty) :
    ∃ C : Finset V, (∀ E ∈ F, ∃ v ∈ C, v ∈ E) ∧ C.card ≤ (F.card + 1) / 2 := by
  induction' hn : F.card using Nat.strong_induction_on with n ih generalizing F;
  by_cases h_empty : F = ∅;
  · exact ⟨ ∅, by simp +decide [ h_empty ] ⟩;
  · by_cases h_card : F.card ≤ 1;
    · obtain ⟨ E, hE ⟩ := Finset.card_pos.mp ( Finset.card_pos.mpr ( Finset.nonempty_of_ne_empty h_empty ) );
      obtain ⟨ v, hv ⟩ := hF E hE E hE;
      use {v}; simp [hv];
      rw [ Finset.card_le_one_iff_subset_singleton ] at h_card ; aesop;
    · obtain ⟨x, y, hx, hy, hxy⟩ : ∃ x y : Finset V, x ∈ F ∧ y ∈ F ∧ x ≠ y ∧ (x ∩ y).Nonempty := by
        obtain ⟨ x, hx, y, hy, hxy ⟩ := Finset.one_lt_card.1 ( lt_of_not_ge h_card ) ; exact ⟨ x, y, hx, hy, hxy, hF x hx y hy ⟩ ;
      obtain ⟨ v, hv ⟩ := hxy.2;
      obtain ⟨ C, hC₁, hC₂ ⟩ := ih ( F.card - 2 ) ( by omega ) ( F \ { x, y } ) ( fun E hE F hF => hF |> fun hF => by aesop ) ( by rw [ Finset.card_sdiff ] ; aesop );
      refine' ⟨ Insert.insert v C, _, _ ⟩ <;> simp_all +decide [ Finset.subset_iff ];
      · intro E hE; by_cases hE' : E = x <;> by_cases hE'' : E = y <;> simp_all +decide ;
      · exact le_trans ( Finset.card_insert_le _ _ ) ( by omega )

/-
Cover bound from a matching: `τ(J) ≤ t + ⌈u/2⌉`.
-/
lemma matching_cover (J : Finset (Finset V)) (hint : Intersecting J)
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M) :
    coverNum J ≤ M.card + ((J \ M.biUnion id).card + 1) / 2 := by
  -- Construct a cover of $J$ of size at most $M.card + ((J \ M.biUnion id).card + 1) / 2$.
  obtain ⟨C, hC⟩ : ∃ C : Finset V, (∀ E ∈ J, ∃ v ∈ C, v ∈ E) ∧ C.card ≤ M.card + ((J \ M.biUnion id).card + 1) / 2 := by
    -- Let $C_c$ be the set of vertices in the matched part.
    obtain ⟨Cc, hCc⟩ : ∃Cc : Finset V, (∀ E ∈ M.biUnion id, ∃ v ∈ Cc, v ∈ E) ∧ Cc.card ≤ M.card := by
      have hCc : ∀ S ∈ M, ∃ v, v ∈ S.biUnion id ∧ S = block J v := by
        intro S hS
        obtain ⟨v, hv⟩ := hM.left S hS |>.2
        use v
        simp [hv];
        have := hM.1 S hS; simp_all +decide [ IsGoodTriple ] ;
        exact Exists.elim ( Finset.card_pos.mp ( by linarith ) ) fun x hx => ⟨ x, hx, by unfold block at hx; aesop ⟩;
      choose! v hv hv' using hCc;
      refine' ⟨ Finset.image ( fun S : M => v S S.2 ) Finset.univ, _, _ ⟩;
      · simp +decide [ Finset.mem_biUnion ];
        grind +locals;
      · exact Finset.card_image_le.trans ( by simp +decide );
    -- Let $C_u$ be the set of vertices in the unmatched part.
    obtain ⟨Cu, hCu⟩ : ∃ Cu : Finset V, (∀ E ∈ J \ M.biUnion id, ∃ v ∈ Cu, v ∈ E) ∧ Cu.card ≤ ((J \ M.biUnion id).card + 1) / 2 := by
      apply intersecting_cover_half;
      exact fun x hx y hy => ‹∀ E ∈ J, ∀ F ∈ J, ( E ∩ F ).Nonempty› x ( Finset.mem_sdiff.mp hx |>.1 ) y ( Finset.mem_sdiff.mp hy |>.1 );
    use Cc ∪ Cu;
    exact ⟨ fun E hE => if hE' : E ∈ M.biUnion id then by obtain ⟨ v, hv₁, hv₂ ⟩ := hCc.1 E hE'; exact ⟨ v, Finset.mem_union_left _ hv₁, hv₂ ⟩ else by obtain ⟨ v, hv₁, hv₂ ⟩ := hCu.1 E ( Finset.mem_sdiff.mpr ⟨ hE, hE' ⟩ ) ; exact ⟨ v, Finset.mem_union_right _ hv₁, hv₂ ⟩, le_trans ( Finset.card_union_le _ _ ) ( add_le_add hCc.2 hCu.2 ) ⟩;
  exact le_trans ( coverNum_le hC.1 ) hC.2

/-! ### Machinery for equation (4)

We abbreviate `C = ⋃ M` (matched points), `U = E(J) \ C` (unmatched points),
`t = |M|`, `u = |U|`.  `selVerts` are the chosen witnesses for `2`-subsets of `U`,
`coveredUC` the set of `U`–`C` pairs covered by a selected witness, and
`linkGraph p` the colour class of `p` in a matched triple. -/

/-- The witness vertices chosen for the `2`-element subsets of `U` (via `ω`). -/
def selVerts (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V) : Finset V :=
  ((J \ M.biUnion id).powersetCard 2).image ω

/-- `U`–`C` pairs covered by a selected witness. -/
def coveredUC (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V) : Finset (Finset V × Finset V) :=
  ((J \ M.biUnion id) ×ˢ M.biUnion id).filter
    (fun pr => ∃ v ∈ selVerts J M ω, v ∈ pr.1 ∧ v ∈ pr.2)

/-- For a point `p ∈ C`, the number of `U`-points `x` with `(x,p)` covered. -/
def gCount (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V) (p : Finset V) : ℕ :=
  ((J \ M.biUnion id).filter
    (fun x => ∃ v ∈ selVerts J M ω, v ∈ x ∧ v ∈ p)).card

/-- The colour class of `p`: `2`-subsets `s` of `U` whose witness block is `s ∪ {p}`. -/
def linkGraph (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V) (p : Finset V) : Finset (Finset (Finset V)) :=
  ((J \ M.biUnion id).powersetCard 2).filter (fun s => block J (ω s) = insert p s)

/-
Double counting: total vertex–`U` incidences equal `u * r`.
-/
lemma incid_total (r : ℕ) (J : Finset (Finset V)) (huni : IsUniform r J)
    (M : Finset (Finset (Finset V))) :
    ∑ v ∈ J.biUnion id, (block J v ∩ (J \ M.biUnion id)).card
      = (J \ M.biUnion id).card * r := by
  have h_double_counting : ∀ x ∈ J \ M.biUnion id, ∑ v ∈ J.biUnion id, (if v ∈ x then 1 else 0) = r := by
    intro x hx
    have hx_card : x.card = r := by
      exact huni x ( Finset.mem_sdiff.mp hx |>.1 ) ▸ rfl
    simp [hx_card];
    convert hx_card using 2 ; ext v ; aesop;
  convert Finset.sum_congr rfl h_double_counting using 1;
  · rw [ Finset.sum_comm, Finset.sum_congr rfl ];
    simp +contextual [ block ];
    exact fun x y hy hx => congr_arg Finset.card ( by ext; aesop );
  · rw [ Finset.sum_const, smul_eq_mul, mul_comm ]

/-
The matched points number `3t`.
-/
lemma card_matched (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (hM : IsMatching J M) : (M.biUnion id).card = 3 * M.card := by
  rw [ Finset.card_biUnion ];
  · rw [ Finset.sum_const_nat ];
    rw [ mul_comm ];
    exact fun x hx => hM.1 x hx |>.1;
  · exact fun x hx y hy hxy => hM.2 x hx y hy hxy

/-
A witness function for `U`-pairs: injective, with `ω s` a common vertex of the
two edges of `s`.
-/
lemma exists_witness (J : Finset (Finset V)) (hint : Intersecting J)
    (hdeg : ∀ v, edgeDeg J v ≤ 3)
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M)
    (hMmax : ∀ M', IsMatching J M' → M'.card ≤ M.card)
    (hu : 0 < (J \ M.biUnion id).card) :
    ∃ ω : Finset (Finset V) → V,
      (∀ s ∈ (J \ M.biUnion id).powersetCard 2, ∀ x ∈ s, ω s ∈ x) ∧
      Set.InjOn ω ↑((J \ M.biUnion id).powersetCard 2) := by
  by_contra! h_contra;
  obtain ⟨ω, hω⟩ : ∃ ω : Finset (Finset V) → V, (∀ s ∈ Finset.powersetCard 2 (J \ M.biUnion id), ∀ x ∈ s, ω s ∈ x) := by
    have hω_exists : ∀ s ∈ Finset.powersetCard 2 (J \ M.biUnion id), ∃ v, ∀ x ∈ s, v ∈ x := by
      simp +decide [ Finset.mem_powersetCard ];
      intro s hs hs'; rw [ Finset.card_eq_two ] at hs'; obtain ⟨ x, y, hxy ⟩ := hs'; simp_all +decide [ Finset.subset_iff ] ;
      exact Exists.elim ( ‹Intersecting J› x hs.1.1 y hs.2.1 ) fun v hv => ⟨ v, by aesop ⟩;
    exact ⟨ fun s => if hs : s ∈ Finset.powersetCard 2 ( J \ M.biUnion id ) then Classical.choose ( hω_exists s hs ) else Classical.choice ( show Nonempty V from by
                                                                                                                                              obtain ⟨ x, hx ⟩ := Finset.card_pos.mp hu; exact ⟨ Classical.choose ( Finset.card_pos.mp ( show 0 < Finset.card x from Finset.card_pos.mpr ( Intersecting.edge_nonempty ‹_› ( Finset.mem_sdiff.mp hx |>.1 ) ) ) ) ⟩ ; ), fun s hs x hx => by simpa [ hs ] using Classical.choose_spec ( hω_exists s hs ) x hx ⟩;
  obtain ⟨s, s', hs, hs', h_eq⟩ : ∃ s s' : Finset (Finset V), s ∈ Finset.powersetCard 2 (J \ M.biUnion id) ∧ s' ∈ Finset.powersetCard 2 (J \ M.biUnion id) ∧ s ≠ s' ∧ ω s = ω s' := by
    specialize h_contra ω hω;
    simp_all +decide [ Set.InjOn ];
    exact ⟨ _, ⟨ h_contra.choose_spec.1, h_contra.choose_spec.2.1 ⟩, _, ⟨ h_contra.choose_spec.2.2.choose_spec.1, h_contra.choose_spec.2.2.choose_spec.2.1 ⟩, h_contra.choose_spec.2.2.choose_spec.2.2.2, h_contra.choose_spec.2.2.choose_spec.2.2.1 ⟩;
  have h_card : (s ∪ s').card ≤ 3 := by
    have h_card : (s ∪ s').card ≤ (J.filter (fun A => ω s ∈ A)).card := by
      refine Finset.card_le_card ?_;
      grind;
    exact h_card.trans ( hdeg _ );
  have h_card_eq : (s ∪ s').card = 3 := by
    have h_card_eq : (s ∩ s').card ≤ 1 := by
      have := Finset.mem_powersetCard.mp hs; have := Finset.mem_powersetCard.mp hs'; simp_all +decide ;
      exact Nat.le_of_lt_succ ( lt_of_le_of_ne ( Nat.le_trans ( Finset.card_le_card ( Finset.inter_subset_left ) ) ( by linarith ) ) fun h => h_eq.1 <| Finset.eq_of_subset_of_card_le ( Finset.inter_subset_left ) ( by linarith ) |> fun h' => Finset.eq_of_subset_of_card_le ( Finset.inter_subset_right ) ( by linarith ) |> fun h'' => by aesop );
    grind;
  have h_card_eq : s ∪ s' = block J (ω s) := by
    refine' Finset.eq_of_subset_of_card_le ( fun x hx => _ ) _;
    · grind +locals;
    · exact le_trans ( hdeg _ ) ( by linarith );
  have h_card_eq : IsGoodTriple J (block J (ω s)) := by
    exact ⟨ by aesop, ω s, rfl ⟩;
  apply no_good_triple_in_U J M hM hMmax h_card_eq;
  grind

/-
Lower bound from witnesses: `∑_{v ∈ Sel} a(v) ≥ u(u-1)`.
-/
lemma witness_lower (J : Finset (Finset V))
    (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V)
    (hωmem : ∀ s ∈ (J \ M.biUnion id).powersetCard 2, ∀ x ∈ s, ω s ∈ x)
    (hωinj : Set.InjOn ω ↑((J \ M.biUnion id).powersetCard 2)) :
    (J \ M.biUnion id).card * ((J \ M.biUnion id).card - 1)
      ≤ ∑ v ∈ selVerts J M ω, (block J v ∩ (J \ M.biUnion id)).card := by
  rw [ selVerts ];
  rw [ Finset.sum_image <| by tauto ];
  refine' le_trans _ ( Finset.sum_le_sum fun s hs => Finset.card_mono <| show s ⊆ block J ( ω s ) ∩ ( J \ M.biUnion id ) from _ );
  · rw [ Finset.sum_congr rfl fun x hx => Finset.mem_powersetCard.mp hx |>.2 ] ; simp +decide [ Nat.choose_two_right ];
    rw [ Nat.div_mul_cancel ( even_iff_two_dvd.mp ( Nat.even_mul_pred_self _ ) ) ];
  · simp_all +decide [ Finset.subset_iff, block ]

/-- Matched points are edges of `J`. -/
lemma matched_subset (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (hM : IsMatching J M) : M.biUnion id ⊆ J := by
  intro b hb
  obtain ⟨S, hSM, hbS⟩ := Finset.mem_biUnion.mp hb
  obtain ⟨_, v, rfl⟩ := hM.1 S hSM
  exact Finset.filter_subset _ _ hbS

/-
Unselected lower bound: total `U`–`C` pairs `≤` covered-by-selected plus
`2 ∑_{w ∉ Sel} a(w)`.
-/
lemma unsel_lower (J : Finset (Finset V)) (hint : Intersecting J)
    (hdeg : ∀ v, edgeDeg J v ≤ 3)
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M)
    (ω : Finset (Finset V) → V) :
    ((J \ M.biUnion id) ×ˢ M.biUnion id).card
      ≤ (coveredUC J M ω).card
        + 2 * ∑ v ∈ J.biUnion id \ selVerts J M ω,
            (block J v ∩ (J \ M.biUnion id)).card := by
  have h_card_biUnion : ((J \ M.biUnion id) ×ˢ M.biUnion id \ coveredUC J M ω).card ≤ ∑ v ∈ (J.biUnion id) \ selVerts J M ω, ((J \ M.biUnion id).filter (fun x => v ∈ x)).card * ((M.biUnion id).filter (fun x => v ∈ x)).card := by
    have h_card_biUnion : ((J \ M.biUnion id) ×ˢ M.biUnion id \ coveredUC J M ω) ⊆ Finset.biUnion ((J.biUnion id) \ selVerts J M ω) (fun v => ((J \ M.biUnion id).filter (fun x => v ∈ x)) ×ˢ ((M.biUnion id).filter (fun x => v ∈ x))) := by
      intro x hx; simp_all +decide ;
      obtain ⟨ v, hv ⟩ := Finset.nonempty_iff_ne_empty.2 ( show x.1 ∩ x.2 ≠ ∅ from by
                                                            exact Finset.Nonempty.ne_empty ( by have := ‹Intersecting J› x.1 hx.1.1.1 x.2 ( by obtain ⟨ a, ha, ha' ⟩ := hx.1.2; exact Finset.mem_of_subset ( matched_subset J M hM ) ( Finset.mem_biUnion.2 ⟨ a, ha, ha' ⟩ ) ) ; aesop ) );
      refine' ⟨ v, ⟨ ⟨ x.1, hx.1.1.1, Finset.mem_of_mem_inter_left hv ⟩, _ ⟩, Finset.mem_of_mem_inter_left hv, Finset.mem_of_mem_inter_right hv ⟩;
      contrapose! hx; unfold coveredUC at *; aesop;
    exact le_trans ( Finset.card_le_card h_card_biUnion ) ( Finset.card_biUnion_le.trans ( Finset.sum_le_sum fun _ _ => by rw [ Finset.card_product ] ) );
  -- For each $v \in J.biUnion id \ selVerts J M ω$, we have $(J \ M.biUnion id).filter (fun x => v ∈ x)).card * ((M.biUnion id).filter (fun x => v ∈ x)).card ≤ 2 * (block J v ∩ (J \ M.biUnion id)).card$.
  have h_card_filter : ∀ v ∈ (J.biUnion id) \ selVerts J M ω, ((J \ M.biUnion id).filter (fun x => v ∈ x)).card * ((M.biUnion id).filter (fun x => v ∈ x)).card ≤ 2 * (block J v ∩ (J \ M.biUnion id)).card := by
    intro v hv
    have h_card_filter : ((J \ M.biUnion id).filter (fun x => v ∈ x)).card + ((M.biUnion id).filter (fun x => v ∈ x)).card ≤ 3 := by
      rw [ ← Finset.card_union_of_disjoint ];
      · refine' le_trans ( Finset.card_le_card _ ) ( hdeg v );
        simp +contextual [ Finset.subset_iff ];
        rintro x ( hx | hx ) <;> simp_all +decide [ Finset.mem_biUnion ];
        exact matched_subset J M hM ( Finset.mem_biUnion.mpr ⟨ _, hx.1.choose_spec.1, hx.1.choose_spec.2 ⟩ );
      · simp +contextual [ Finset.disjoint_left ];
    have h_card_filter : (block J v ∩ (J \ M.biUnion id)).card = ((J \ M.biUnion id).filter (fun x => v ∈ x)).card := by
      congr 1 with x ; simp +decide [ block ];
      tauto;
    rcases n : Finset.card ( Finset.filter ( fun x => v ∈ x ) ( J \ M.biUnion id ) ) with ( _ | _ | _ | _ | n ) <;> rcases n' : Finset.card ( Finset.filter ( fun x => v ∈ x ) ( M.biUnion id ) ) with ( _ | _ | _ | _ | n' ) <;> simp_all +arith +decide only;
  rw [ ← Finset.card_sdiff_add_card_inter ];
  rw [ add_comm ];
  refine' add_le_add _ _;
  any_goals exact coveredUC J M ω;
  · exact Finset.card_le_card fun x hx => by aesop;
  · exact h_card_biUnion.trans ( by rw [ Finset.mul_sum _ _ _ ] ; exact Finset.sum_le_sum h_card_filter )

/-
Regrouping: `|coveredUC| = ∑_{p ∈ C} g(p)`.
-/
lemma coveredUC_regroup (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V) :
    (coveredUC J M ω).card = ∑ p ∈ M.biUnion id, gCount J M ω p := by
  simp +decide only [coveredUC, Finset.card_filter];
  rw [ Finset.sum_product ];
  rw [ Finset.sum_comm, Finset.sum_congr rfl ] ; aesop

/-
For each point `p ∈ C`, `g(p) ≤ |support(linkGraph p)|`.
-/
lemma gCount_le_support (J : Finset (Finset V)) (hdeg : ∀ v, edgeDeg J v ≤ 3)
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M)
    (ω : Finset (Finset V) → V)
    (hωmem : ∀ s ∈ (J \ M.biUnion id).powersetCard 2, ∀ x ∈ s, ω s ∈ x)
    {p : Finset V} (hp : p ∈ M.biUnion id) :
    gCount J M ω p ≤ ((linkGraph J M ω p).biUnion id).card := by
  refine Finset.card_mono ?_;
  intro x hx
  obtain ⟨v, hv_sel, hv_x, hv_p⟩ := Finset.mem_filter.mp hx |>.2
  have hv_block : block J v = insert p (Classical.choose (Finset.mem_image.mp hv_sel)) := by
    have hv_block : block J v ⊇ insert p (Classical.choose (Finset.mem_image.mp hv_sel)) := by
      grind +locals;
    have hv_block_card : (block J v).card ≤ 3 := by
      exact hdeg v;
    have hv_block_card_eq : (insert p (Classical.choose (Finset.mem_image.mp hv_sel))).card = 3 := by
      grind +suggestions;
    rw [ Finset.eq_of_subset_of_card_le hv_block ( by linarith ) ];
  refine' Finset.mem_biUnion.mpr ⟨ Classical.choose ( Finset.mem_image.mp hv_sel ), _, _ ⟩ <;> simp_all +decide [ Finset.ext_iff ];
  · simp_all +decide [ Finset.mem_powersetCard, linkGraph ];
    grind;
  · grind +locals

/-
Edges of a link graph are `2`-subsets of `U`.
-/
lemma linkGraph_edges (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V) (p : Finset V) :
    ∀ e ∈ linkGraph J M ω p, e.card = 2 ∧ e ⊆ (J \ M.biUnion id) := by
  intro e he; rw [ linkGraph ] at he; rw [ Finset.mem_filter ] at he; rw [ Finset.mem_powersetCard ] at he; aesop;

/-
Distinct colours give edge-disjoint link graphs (for matched points `p, p'`).
-/
lemma linkGraph_disjoint (J : Finset (Finset V)) (M : Finset (Finset (Finset V)))
    (ω : Finset (Finset V) → V) {p p' : Finset V}
    (hpC : p ∈ M.biUnion id) (hp'C : p' ∈ M.biUnion id) (h : p ≠ p') :
    Disjoint (linkGraph J M ω p) (linkGraph J M ω p') := by
  refine Finset.disjoint_left.mpr ?_;
  intro e he he'; simp_all +decide ;
  have := Finset.mem_filter.mp he; have := Finset.mem_filter.mp he'; simp_all +decide [ Finset.subset_iff, Finset.ext_iff ] ;
  grind +splitImp

/-
**Cross-intersecting (maximality).** Two link edges of different colours within a
matched triple cannot be vertex-disjoint.
-/
lemma linkGraph_cross (J : Finset (Finset V))
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M)
    (hMmax : ∀ M', IsMatching J M' → M'.card ≤ M.card)
    (ω : Finset (Finset V) → V)
    {S : Finset (Finset V)} (hS : S ∈ M) {p p' : Finset V}
    (hp : p ∈ S) (hp' : p' ∈ S) (hpp' : p ≠ p')
    {e f : Finset (Finset V)}
    (he : e ∈ linkGraph J M ω p) (hf : f ∈ linkGraph J M ω p') :
    (e ∩ f).Nonempty := by
  contrapose! hMmax;
  refine' ⟨ Insert.insert ( { p } ∪ e ) ( Insert.insert ( { p' } ∪ f ) ( M.erase S ) ), _, _ ⟩ <;> simp_all +decide [ IsMatching ];
  · refine' ⟨ _, _, _, _ ⟩;
    · unfold linkGraph at he hf; simp_all +decide [ IsGoodTriple ] ;
      grind +suggestions;
    · refine' ⟨ _, _ ⟩;
      · simp_all +decide [ Finset.disjoint_left, Finset.ext_iff ];
        intro x hx; have := Finset.mem_powersetCard.mp ( Finset.mem_filter.mp he |>.1 ) ; have := Finset.mem_powersetCard.mp ( Finset.mem_filter.mp hf |>.1 ) ; simp_all +decide [ Finset.subset_iff ] ;
        grind;
      · intro a ha₁ ha₂ ha₃; have := hM.2 _ hS _ ha₂; simp_all +decide [ Finset.disjoint_left ] ;
        grind +locals;
    · refine' ⟨ _, _ ⟩;
      · intro h; simp_all +decide [ Finset.disjoint_left, Finset.ext_iff ] ;
        refine' ⟨ _, _, _ ⟩ <;> contrapose! hMmax <;> simp_all +decide [ linkGraph ];
        · grind;
        · grind;
        · exact ⟨ _, hMmax.choose_spec.2, hMmax.choose_spec.1 ⟩;
      · intro a ha₁ ha₂ ha₃; have := hM.2 _ hS _ ha₂; simp_all +decide [ Finset.disjoint_left ] ;
        refine' ⟨ this ( Ne.symm ha₁ ) hp', _ ⟩;
        intro x hx₁ hx₂; have := Finset.mem_sdiff.mp ( Finset.mem_powersetCard.mp ( Finset.mem_filter.mp hf |>.1 ) |>.1 hx₁ ) ; simp_all +decide ;
    · intro T hTS hTM; have := hM.2 _ hTM _ hS hTS; simp_all +decide [ Finset.disjoint_left ] ;
      simp_all +decide [ linkGraph ];
      grind;
  · simp_all +decide [ Finset.subset_iff, linkGraph ];
    grind

/-
Per matched triple, the colour-support sum is `≤ K` (link graphs + `lemma2`).
-/
lemma per_triple_bound (J : Finset (Finset V))
    (hdeg : ∀ v, edgeDeg J v ≤ 3)
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M)
    (hMmax : ∀ M', IsMatching J M' → M'.card ≤ M.card)
    (ω : Finset (Finset V) → V)
    (hωmem : ∀ s ∈ (J \ M.biUnion id).powersetCard 2, ∀ x ∈ s, ω s ∈ x)
    {S : Finset (Finset V)} (hS : S ∈ M) :
    ∑ p ∈ S, gCount J M ω p ≤ max 12 ((J \ M.biUnion id).card + 4) := by
  rcases hM.1 S hS with ⟨ hS₁, hS₂ ⟩;
  rcases Finset.card_eq_three.mp hS₁ with ⟨ a, b, c, hab, hbc, hac ⟩;
  have h_sum_le_K : (gCount J M ω a) + (gCount J M ω b) + (gCount J M ω c) ≤ max 12 ((J \ M.biUnion id).card + 4) := by
    refine' le_trans _ ( lemma2 ( J \ M.biUnion id ) ( linkGraph J M ω a ) ( linkGraph J M ω b ) ( linkGraph J M ω c ) _ _ _ _ _ _ _ _ _ );
    any_goals intro e he f hf; exact linkGraph_cross J M hM hMmax ω hS (by simp +decide [ hac ] ) (by simp +decide [ hac ] ) (by tauto) he hf;
    any_goals exact linkGraph_edges J M ω _;
    · gcongr;
      · apply gCount_le_support J hdeg M hM ω hωmem;
        exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · apply gCount_le_support J hdeg M hM ω hωmem;
        exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · apply gCount_le_support J hdeg M hM ω hωmem;
        exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
    · apply linkGraph_disjoint;
      · exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · exact hab;
    · apply linkGraph_disjoint;
      · exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · exact hbc;
    · apply linkGraph_disjoint;
      · exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · exact Finset.mem_biUnion.mpr ⟨ S, hS, by simp +decide [ hac ] ⟩;
      · tauto;
  grind

/-
`S ≤ t K`: covered `U`–`C` pairs are at most `t · K`.
-/
lemma S_bound (J : Finset (Finset V))
    (hdeg : ∀ v, edgeDeg J v ≤ 3)
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M)
    (hMmax : ∀ M', IsMatching J M' → M'.card ≤ M.card)
    (ω : Finset (Finset V) → V)
    (hωmem : ∀ s ∈ (J \ M.biUnion id).powersetCard 2, ∀ x ∈ s, ω s ∈ x) :
    (coveredUC J M ω).card ≤ M.card * max 12 ((J \ M.biUnion id).card + 4) := by
  rw [ coveredUC_regroup ];
  rw [ Finset.sum_biUnion ];
  · convert Finset.sum_le_card_nsmul _ _ _ _;
    · infer_instance;
    · exact fun x a => per_triple_bound J hdeg M hM hMmax ω hωmem a;
  · exact fun x hx y hy hxy => hM.2 x hx y hy hxy

/-
**Equation (4).** The core counting inequality obtained from a maximum matching
via the link graphs and `lemma2`.  Here `t = |M|`, `u = |U|`, and
`K = max 12 (u + 4)`; the inequality is the cleared-denominators form of
`u r ≥ u(u-1) + (3tu - tK)/2`.
-/
lemma eq4_nat (r : ℕ) (J : Finset (Finset V)) (huni : IsUniform r J)
    (hint : Intersecting J) (hdeg : ∀ v, edgeDeg J v ≤ 3)
    (M : Finset (Finset (Finset V))) (hM : IsMatching J M)
    (hMmax : ∀ M', IsMatching J M' → M'.card ≤ M.card)
    (hu : 0 < (J \ M.biUnion id).card) :
    2 * (J \ M.biUnion id).card * ((J \ M.biUnion id).card - 1)
        + 3 * M.card * (J \ M.biUnion id).card
      ≤ 2 * (J \ M.biUnion id).card * r
        + M.card * max 12 ((J \ M.biUnion id).card + 4) := by
  obtain ⟨ω, hωmem, hωinj⟩ := exists_witness J ‹_› ‹_› M ‹_› ‹_› hu;
  have hsplit : ∑ v ∈ J.biUnion id, (block J v ∩ (J \ M.biUnion id)).card = ∑ v ∈ selVerts J M ω, (block J v ∩ (J \ M.biUnion id)).card + ∑ v ∈ J.biUnion id \ selVerts J M ω, (block J v ∩ (J \ M.biUnion id)).card := by
    rw [ add_comm, Finset.sum_sdiff <| show selVerts J M ω ⊆ J.biUnion id from ?_ ];
    intro v hv; obtain ⟨ s, hs, rfl ⟩ := Finset.mem_image.mp hv; specialize hωmem s hs; simp_all +decide [ Finset.subset_iff ] ;
    exact Exists.elim ( Finset.card_pos.mp ( by linarith ) ) fun x hx => ⟨ x, hs.1 hx |>.1, hωmem x hx ⟩;
  have := unsel_lower J ‹_› ‹_› M ‹_› ω; simp_all +decide [ Finset.card_product ] ;
  have := S_bound J hdeg M hM hMmax ω; simp_all +decide ;
  have := card_matched J M hM; simp_all +decide [ mul_comm, mul_assoc ] ;
  linarith [ incid_total r J huni M, witness_lower J M ω ( fun s hs x hx => hωmem s ( Finset.mem_powersetCard.mp hs |>.1 ) ( Finset.mem_powersetCard.mp hs |>.2 ) x hx ) hωinj ]

/-- **Lemma 4.** An `r`-uniform intersecting hypergraph `J` of maximum degree `≤ 3`
with `q` edges satisfies `4 τ(J) ≤ q + r + 4`. -/
lemma lemma4 (r : ℕ) (J : Finset (Finset V)) (huni : IsUniform r J)
    (hint : Intersecting J) (hdeg : ∀ v, edgeDeg J v ≤ 3) :
    4 * coverNum J ≤ J.card + r + 4 := by
  obtain ⟨M, hM, hMmax⟩ := exists_max_matching J
  have hq := matching_q J M hM
  have hcov := matching_cover J hint M hM
  have hl1 := lemma1 r J huni hint hdeg
  set t := M.card with ht
  set u := (J \ M.biUnion id).card with hudef
  -- hq : J.card = 3*t + u ; hcov : coverNum J ≤ t + (u+1)/2 ; hl1 : J.card ≤ 2r+1
  rcases Nat.eq_zero_or_pos u with hu0 | hupos
  · omega
  · have heq4 := eq4_nat r J huni hint hdeg M hM hMmax hupos
    rw [← ht, ← hudef] at heq4
    have h5 := lemma3 u hupos t ((u : ℤ) + t - r) (max 12 ((u : ℤ) + 4)) rfl
      (by omega)
      (by
        have h : ((2 * u * (u - 1) + 3 * t * u : ℕ) : ℤ)
            ≤ ((2 * u * r + t * max 12 (u + 4) : ℕ) : ℤ) := by exact_mod_cast heq4
        push_cast [Nat.cast_sub (show 1 ≤ u by omega)] at h
        nlinarith [h])
    omega

/-! ## The peeling reduction (Key Lemma) -/

/-
**Key Lemma.** For every `r`-uniform intersecting hypergraph `H`,
`4 τ(H) ≤ |E(H)| + r + 4`.

Proved by induction on the number of edges: if some vertex has degree `≥ 4`, peel
it off; otherwise the maximum degree is `≤ 3` and `lemma4` applies.
-/
lemma keyLemma (r : ℕ) (H : Finset (Finset V)) (huni : IsUniform r H)
    (hint : Intersecting H) :
    4 * coverNum H ≤ H.card + r + 4 := by
  induction' n : H.card using Nat.strong_induction_on with n ih generalizing H;
  -- Assume there exists a vertex $v$ with degree $\geq 4$.
  by_cases h_deg : ∃ v, 4 ≤ edgeDeg H v;
  · -- Let $H'$ be the subhypergraph of $H$ obtained by removing all edges containing $v$.
    obtain ⟨v, hv⟩ := h_deg
    set H' := H.filter (fun E => v ∉ E) with hH';
    -- Then $H'$ is an $r$-uniform intersecting hypergraph with fewer edges than $H$.
    have hH'_uniform : IsUniform r H' := by
      exact fun E hE => huni E ( Finset.mem_filter.mp hE |>.1 )
    have hH'_intersecting : Intersecting H' := by
      exact fun E hE F hF => ‹Intersecting H› E ( Finset.filter_subset _ _ hE ) F ( Finset.filter_subset _ _ hF )
    have hH'_card : H'.card < H.card := by
      refine' Finset.card_lt_card ( Finset.ssubset_iff_subset_ne.mpr ⟨ Finset.filter_subset _ _, _ ⟩ );
      simp_all +decide [ Finset.ext_iff, edgeDeg ];
      exact Exists.elim ( Finset.card_pos.mp ( pos_of_gt hv ) ) fun x hx => ⟨ x, Finset.mem_filter.mp hx |>.1, Finset.mem_filter.mp hx |>.2 ⟩;
    -- By the induction hypothesis, we have $4 * coverNum H' ≤ H'.card + r + 4$.
    have h_ind : 4 * coverNum H' ≤ H'.card + r + 4 := by
      exact ih _ ( by linarith ) _ hH'_uniform hH'_intersecting rfl;
    -- Now bound coverNum H ≤ 1 + coverNum H'.
    have h_coverNum : coverNum H ≤ 1 + coverNum H' := by
      -- Since $H'$ is intersecting, its edges are nonempty (Intersecting.edge_nonempty), so `exists_opt_cover` gives a cover $C'$ of $H'$ with $C'.card = coverNum H'$.
      obtain ⟨C', hC'⟩ : ∃ C' : Finset V, IsCover H' C' ∧ C'.card = coverNum H' := by
        apply exists_opt_cover;
        exact fun E hE => Intersecting.edge_nonempty hH'_intersecting hE;
      -- Then $C' \cup \{v\}$ (or insert $v$ $C'$) is a cover of $H$: any edge $E \in H$ either contains $v$ (covered by $v$) or lies in $H'$ (covered by $C'$).
      have h_cover : IsCover H (insert v C') := by
        intro E hE; by_cases hvE : v ∈ E <;> simp_all +decide [ IsCover ] ;
      exact le_trans ( coverNum_le h_cover ) ( by rw [ add_comm ] ; exact Finset.card_insert_le _ _ |> le_trans <| by linarith );
    -- Since $H$ is the disjoint union of $H'$ and $H.filter (fun E => v ∈ E)$, we have $H.card = H'.card + edgeDeg H v$.
    have h_card : H.card = H'.card + edgeDeg H v := by
      rw [ show edgeDeg H v = Finset.card ( Finset.filter ( fun E => v ∈ E ) H ) from rfl, ← Finset.card_union_of_disjoint ( Finset.disjoint_filter.mpr fun _ _ _ => by tauto ) ] ; congr ; ext ; by_cases h : v ∈ ‹Finset V› <;> aesop;
    grind;
  · grind +suggestions

/-! ## Theorem 1 -/

/-- **Theorem 1.** Every `r`-uniform intersecting hypergraph `H` with cover number
`r` has at least `3r − 4` edges (stated as `3 * r ≤ |E(H)| + 4`).

The hypothesis `hr : 0 < r` is kept to match the paper's statement ("for every
positive integer `r`"); the proof does not actually need it. -/
theorem theorem1 (r : ℕ) (hr : 0 < r) (H : Finset (Finset V))
    (huni : IsUniform r H) (hint : Intersecting H) (hcover : coverNum H = r) :
    3 * r ≤ H.card + 4 := by
  have hkey := keyLemma r H huni hint
  rw [hcover] at hkey
  omega

/-- **Theorem 1**, in the form `g(r) ≥ 3r − 4` using truncated subtraction.

The hypothesis `hr : 0 < r` is kept to match the paper's statement; it is not
needed by the proof. -/
theorem theorem1' (r : ℕ) (hr : 0 < r) (H : Finset (Finset V))
    (huni : IsUniform r H) (hint : Intersecting H) (hcover : coverNum H = r) :
    3 * r - 4 ≤ H.card := by
  have := theorem1 r hr H huni hint hcover
  omega
/-! ## The black-box input: Corollary 1 (Kahn's small-codegree theorem) -/

/-- **Corollary 1 (assumed as a black box).**  The matching consequence of Kahn's
small-codegree list edge-colouring theorem for rank-`4` hypergraphs.

A `4`-uniform hypergraph is presented as a ground set `ground` of `n` vertices
together with an index set `W` of edge-copies and a block map `B : ι → Finset α`
with `B w ⊆ ground` and `|B w| = 4`.  The codegree condition `∆₂ ≤ 1` says every
pair of distinct ground vertices lies in at most one edge-copy.  The conclusion
is the existence of a *matching* (a subset `M ⊆ W` of pairwise vertex-disjoint
edge-copies) of size at least `3|W|/n − ε n`, encoding `matching ≥ 3|E|/n − o(n)`.
-/
def KahnCorollary : Prop :=
  ∀ ε : ℝ, 0 < ε → ∃ n₀ : ℕ, ∀ (n : ℕ), n₀ ≤ n →
    ∀ {α : Type u} [DecidableEq α] {ι : Type u} [DecidableEq ι]
      (ground : Finset α) (W : Finset ι) (B : ι → Finset α),
      ground.card = n →
      (∀ w ∈ W, B w ⊆ ground) →
      (∀ w ∈ W, (B w).card = 4) →
      (∀ p ∈ ground, ∀ q ∈ ground, p ≠ q →
        (W.filter (fun w => p ∈ B w ∧ q ∈ B w)).card ≤ 1) →
      ∃ M ⊆ W, (∀ w ∈ M, ∀ w' ∈ M, w ≠ w' → Disjoint (B w) (B w')) ∧
        (3 : ℝ) * (W.card : ℝ) / (n : ℝ) - ε * (n : ℝ) ≤ (M.card : ℝ)

/-! ## Kahn's theorem and the deduction of `KahnCorollary` from it

The genuinely unverified input of this development is **Kahn's small-codegree
list edge-colouring theorem** (Theorem 2 of the paper).  We state the (ordinary,
non-list) chromatic-index form actually used — `χ'(G) ≤ (1 + γ)D`, which follows
from the list version since `χ'(G) ≤ χ'_ℓ(G)` — as the black box `KahnTheorem`,
and then *prove* `KahnCorollary` from it (this is the content of Corollary 1 of
the paper).  After this, `KahnTheorem` is the only assumption that is not
formally verified. -/

/-- **Kahn's small-codegree edge-colouring theorem (Theorem 2, chromatic-index
form).**  Stated as a black box.

A hypergraph `G` is presented as an index set `W` of edge-copies together with a
block map `B : ι → Finset α` (vertices live in `α`).  `rank(G) ≤ s` is
`∀ w ∈ W, (B w).card ≤ s`; `∆(G) ≤ D` and `∆₂(G) ≤ δD` are the maximum vertex
degree and the maximum codegree of a pair, counted with multiplicity over the
index set `W`.  A *proper edge colouring* by `k` colours is a `col : ι → ℕ` whose
values on `W` are `< k` and which assigns the same colour only to disjoint blocks
(each colour class is a matching).  The conclusion `χ'(G) ≤ (1 + γ)D` is the
existence of such a colouring with `k ≤ (1 + γ)D` colours.

This is the form used in the paper (Theorem 2 specialised via `χ' ≤ χ'_ℓ`); it is
the only statement of the development that is not formally proved. -/
def KahnTheorem : Prop :=
  ∀ (s : ℕ), 2 ≤ s → ∀ γ : ℝ, 0 < γ →
    ∃ δ : ℝ, 0 < δ ∧ ∃ D₀ : ℕ, ∀ (D : ℕ), D₀ ≤ D →
      ∀ {α : Type u} [DecidableEq α] {ι : Type u} [DecidableEq ι]
        (W : Finset ι) (B : ι → Finset α),
        (∀ w ∈ W, (B w).card ≤ s) →
        (∀ v : α, (W.filter (fun w => v ∈ B w)).card ≤ D) →
        (∀ p q : α, p ≠ q →
          ((W.filter (fun w => p ∈ B w ∧ q ∈ B w)).card : ℝ) ≤ δ * (D : ℝ)) →
        ∃ (k : ℕ) (col : ι → ℕ),
          (k : ℝ) ≤ (1 + γ) * (D : ℝ) ∧
          (∀ w ∈ W, col w < k) ∧
          (∀ w ∈ W, ∀ w' ∈ W, w ≠ w' → col w = col w' → Disjoint (B w) (B w'))

/-
**Degree bound (Corollary 1, degree step).**  In a `4`-uniform block family
`B` with all blocks inside `ground` and codegree `≤ 1` on `ground`, every vertex
has degree at most `(|ground| − 1)/3`: the `3` other vertices of the blocks
through a fixed `v` are pairwise disjoint, hence `3·d(v) ≤ |ground| − 1`.
-/
lemma kahn_degree_bound {α : Type u} [DecidableEq α] {ι : Type u} [DecidableEq ι]
    (ground : Finset α) (W : Finset ι) (B : ι → Finset α)
    (hsub : ∀ w ∈ W, B w ⊆ ground)
    (hb4 : ∀ w ∈ W, (B w).card = 4)
    (hcodeg : ∀ p ∈ ground, ∀ q ∈ ground, p ≠ q →
        (W.filter (fun w => p ∈ B w ∧ q ∈ B w)).card ≤ 1)
    (v : α) :
    3 * (W.filter (fun w => v ∈ B w)).card ≤ ground.card - 1 := by
  by_cases hv : v ∈ ground <;> simp_all +decide;
  · -- Consider the family of sets $S_w := (B_w).erase v$ for $w \in F$. For $w \in F$ we have $v \in B_w$ and $(B_w).card = 4$, so $(S_w).card = 3$, and $S_w \subseteq ground.erase v$.
    set F := Finset.filter (fun w => v ∈ B w) W with hF_def
    have hS_card : ∀ w ∈ F, (B w).erase v ⊆ ground.erase v ∧ ((B w).erase v).card = 3 := by
      grind;
    -- Key disjointness: for $w, w' \in F$ with $w \ne w'$, $S_w$ and $S_{w'}$ are disjoint.
    have hS_disjoint : ∀ w ∈ F, ∀ w' ∈ F, w ≠ w' → Disjoint ((B w).erase v) ((B w').erase v) := by
      intro w hw w' hw' hne; rw [ Finset.disjoint_left ] ; intro x hx hx'; specialize hcodeg x ; simp_all +decide [ Finset.subset_iff ] ;
      exact absurd ( hcodeg ( hsub _ hw.1 hx.2 ) v hv hx.1 ) ( by exact not_le_of_gt ( Finset.one_lt_card.2 ⟨ w, by aesop, w', by aesop ⟩ ) );
    have hS_card_biUnion : (Finset.biUnion F (fun w => (B w).erase v)).card = ∑ w ∈ F, ((B w).erase v).card := by
      exact Finset.card_biUnion fun w hw w' hw' hww' => hS_disjoint w hw w' hw' hww';
    exact le_trans ( by rw [ Finset.sum_congr rfl fun x hx => hS_card x hx |>.2 ] ; simp +decide [ mul_comm ] ) ( hS_card_biUnion ▸ Finset.card_le_card ( Finset.biUnion_subset.mpr fun x hx => hS_card x hx |>.1 ) |> le_trans <| by simp +decide [ hv ] );
  · rw [ Finset.filter_eq_empty_iff.mpr fun w hw => fun hw' => hv <| hsub w hw hw' ] ; aesop;

/-
**Degree sum (handshake).**  Summing vertex degrees over `ground` counts
incidences, giving `Σ_v d(v) = 4·|W|` for a `4`-uniform block family.
-/
lemma kahn_degree_sum {α : Type u} [DecidableEq α] {ι : Type u} [DecidableEq ι]
    (ground : Finset α) (W : Finset ι) (B : ι → Finset α)
    (hsub : ∀ w ∈ W, B w ⊆ ground)
    (hb4 : ∀ w ∈ W, (B w).card = 4) :
    ∑ v ∈ ground, (W.filter (fun w => v ∈ B w)).card = 4 * W.card := by
  -- Rewrite the sum using the definition of the degree.
  have hsum : ∑ v ∈ ground, (∑ w ∈ W, if v ∈ B w then 1 else 0) = ∑ w ∈ W, (∑ v ∈ ground, if v ∈ B w then 1 else 0) := by
    exact Finset.sum_comm;
  simp_all +decide [ mul_comm ];
  rw [ Finset.sum_congr rfl fun x hx => by rw [ Finset.inter_eq_right.mpr ( hsub x hx ), hb4 x hx ] ] ; simp +decide

/-
**Pigeonhole on colour classes.**  A proper edge colouring of `W` by `k`
colours has a colour class (a matching) of relative size at least `1/k`:
`|W| ≤ k·|M|`.
-/
lemma kahn_pigeonhole_matching {α : Type u} {ι : Type u} [DecidableEq ι]
    (W : Finset ι) (B : ι → Finset α) (k : ℕ) (col : ι → ℕ)
    (hcol : ∀ w ∈ W, col w < k)
    (hproper : ∀ w ∈ W, ∀ w' ∈ W, w ≠ w' → col w = col w' → Disjoint (B w) (B w')) :
    ∃ M ⊆ W, (∀ w ∈ M, ∀ w' ∈ M, w ≠ w' → Disjoint (B w) (B w')) ∧
      (W.card : ℝ) ≤ (k : ℝ) * (M.card : ℝ) := by
  by_contra h;
  -- By assumption, for each color $c$, the size of the color class $W_c$ is strictly less than $|W| / k$.
  have h_class_size : ∀ c < k, (W.filter (fun w => col w = c)).card < (W.card : ℝ) / k := by
    intro c hc; contrapose! h; use Finset.filter ( fun w => col w = c ) W; simp_all +decide ;
    rwa [ div_le_iff₀' ( Nat.cast_pos.mpr ( pos_of_gt hc ) ) ] at h;
  -- Summing over all colors, we get that the total size of all color classes is strictly less than $k \cdot |W| / k = |W|$.
  have h_sum_class_size : ∑ c ∈ Finset.range k, (W.filter (fun w => col w = c)).card < (W.card : ℝ) := by
    rcases eq_or_ne k 0 <;> simp_all +decide;
    · exact Finset.nonempty_of_ne_empty ( h ∅ ( Finset.empty_subset _ ) ( by simp +decide ) );
    · exact lt_of_lt_of_le ( Finset.sum_lt_sum_of_nonempty ⟨ _, Finset.mem_range.mpr ( Nat.pos_of_ne_zero ‹_› ) ⟩ fun x hx => h_class_size x ( Finset.mem_range.mp hx ) ) ( by simp +decide [ mul_div_cancel₀, * ] );
  rw_mod_cast [ ← Finset.card_biUnion ] at h_sum_class_size;
  · exact h_sum_class_size.ne ( congr_arg Finset.card <| Finset.ext fun x => by aesop );
  · exact fun x hx y hy hxy => Finset.disjoint_left.mpr fun w hw₁ hw₂ => hxy <| by aesop;

/-
**Corollary 1, deduced from Kahn's theorem.**  `KahnTheorem` implies
`KahnCorollary`: the only assumption of the development is now `KahnTheorem`.
-/
theorem kahnCorollary_of_kahnTheorem (kahn : KahnTheorem.{u}) : KahnCorollary.{u} := by
  intro ε hε;
  obtain ⟨ δ, hδ, D₀, hD₀ ⟩ := kahn 4 ( by norm_num ) ε hε;
  refine' ⟨ 3 * D₀ + 3 * ⌈1 / δ⌉₊ + 12, fun n hn => _ ⟩;
  intro α _ ι _ ground W B hground hsub hb4 hcodeg
  set D := (n - 1) / 3 with hD_def
  have hD_ge_D₀ : D₀ ≤ D := by
    omega
  have hD_pos : 1 ≤ D := by
    omega
  have hD_ceil : 1 ≤ δ * D := by
    have hD_ceil : (⌈1 / δ⌉₊ : ℝ) ≤ D := by
      exact_mod_cast Nat.le_div_iff_mul_le three_pos |>.2 ( Nat.le_sub_one_of_lt ( by linarith ) );
    nlinarith [ Nat.le_ceil ( 1 / δ ), mul_div_cancel₀ 1 hδ.ne' ]
  have hD_le_n : (D : ℝ) ≤ n / 3 := by
    rw [ le_div_iff₀ ] <;> norm_cast ; linarith [ Nat.div_mul_le_self ( n - 1 ) 3, Nat.sub_add_cancel ( by linarith : 1 ≤ n ) ];
  -- Apply `kahn` to obtain `k`, `col` with `(k : ℝ) ≤ (1 + ε) * D`, `col w < k` for `w ∈ W`, and the proper-colouring property.
  obtain ⟨ k, col, hk, hcol, hproper ⟩ := hD₀ D hD_ge_D₀ W B (fun w hw => (hb4 w hw).le) (fun v => by
    have := kahn_degree_bound ground W B hsub hb4 (fun p hp q hq hpq => hcodeg p hp q hq hpq) v;
    omega) (fun p q hpq => by
    by_cases hp : p ∈ ground <;> by_cases hq : q ∈ ground <;> simp +decide [ * ] at hpq ⊢;
    · exact le_trans ( Nat.cast_le.mpr ( hcodeg p hp q hq hpq ) ) ( by norm_num; linarith );
    · rw [ Finset.card_eq_zero.mpr ] <;> norm_num;
      · positivity;
      · exact fun w hw hpq hq' => hq <| hsub w hw hq';
    · rw [ Finset.card_eq_zero.mpr ] <;> norm_num;
      · positivity;
      · exact fun w hw hpq' hq' => hp <| hsub w hw hpq';
    · rw [ Finset.card_eq_zero.mpr ] <;> norm_num;
      · positivity;
      · exact fun w hw hpq' hq' => hp <| hsub w hw hpq');
  obtain ⟨ M, hM₁, hM₂, hM₃ ⟩ := kahn_pigeonhole_matching W B k col hcol hproper;
  refine' ⟨ M, hM₁, hM₂, _ ⟩;
  rw [ div_sub', div_le_iff₀ ] <;> try norm_num ; linarith;
  have h_step_A : (W.card : ℝ) ≤ n^2 / 3 := by
    have h_step_A : ∑ v ∈ ground, (W.filter (fun w => v ∈ B w)).card ≤ n * D := by
      have h_sum_deg : ∀ v ∈ ground, (W.filter (fun w => v ∈ B w)).card ≤ D := by
        intros v hv
        have h_deg_v : 3 * (W.filter (fun w => v ∈ B w)).card ≤ n - 1 := by
          convert kahn_degree_bound ground W B hsub hb4 hcodeg v using 1;
          rw [ hground ];
        grind;
      exact le_trans ( Finset.sum_le_sum h_sum_deg ) ( by norm_num [ hground ] );
    have h_step_A : ∑ v ∈ ground, (W.filter (fun w => v ∈ B w)).card = 4 * W.card := by
      convert kahn_degree_sum ground W B hsub hb4 using 1;
    rw [ le_div_iff₀ ] <;> norm_cast;
    nlinarith [ Nat.div_mul_le_self ( n - 1 ) 3, Nat.sub_add_cancel ( by linarith : 1 ≤ n ) ];
  nlinarith [ show ( 0 : ℝ ) ≤ ε * n by positivity, show ( 0 : ℝ ) ≤ ε * M.card by positivity, show ( 0 : ℝ ) ≤ n * M.card by positivity ]

/-!
## The actual-degree consequence of Kahn's theorem

The optimized argument uses the actual maximum degree of the linear auxiliary
`4`-graph, rather than the universal bound `(q - 1) / 3`.
-/

/-- The rank-`4`, codegree-`1` consequence of Kahn's theorem with an arbitrary
degree bound `D`. -/
def KahnDegreeCorollary : Prop :=
  ∀ γ : ℝ, 0 < γ → ∃ D₀ : ℕ, ∀ (D : ℕ), D₀ ≤ D →
    ∀ {α : Type u} [DecidableEq α] {ι : Type u} [DecidableEq ι]
      (W : Finset ι) (B : ι → Finset α),
      (∀ w ∈ W, (B w).card = 4) →
      (∀ v : α, (W.filter (fun w => v ∈ B w)).card ≤ D) →
      (∀ p q : α, p ≠ q →
        (W.filter (fun w => p ∈ B w ∧ q ∈ B w)).card ≤ 1) →
      ∃ M ⊆ W,
        (∀ w ∈ M, ∀ w' ∈ M, w ≠ w' → Disjoint (B w) (B w')) ∧
        (W.card : ℝ) ≤ (1 + γ) * (D : ℝ) * (M.card : ℝ)

/-- `KahnTheorem` implies the actual-degree rank-`4` corollary. -/
theorem kahnDegreeCorollary_of_kahnTheorem
    (kahn : KahnTheorem.{u}) : KahnDegreeCorollary.{u} := by
  intro γ hγ
  obtain ⟨δ, hδ, D₀, hD₀⟩ := kahn 4 (by norm_num) γ hγ
  refine ⟨max D₀ (⌈1 / δ⌉₊ + 1), ?_⟩
  intro D hD α _ ι _ W B hB4 hdeg hcodeg
  have hDD₀ : D₀ ≤ D := le_trans (le_max_left _ _) hD
  have hDceil : (⌈1 / δ⌉₊ : ℝ) ≤ (D : ℝ) := by
    exact_mod_cast le_trans (Nat.le_add_right _ 1) (le_trans (le_max_right _ _) hD)
  have hδD : 1 ≤ δ * (D : ℝ) := by
    nlinarith [Nat.le_ceil (1 / δ), mul_div_cancel₀ 1 hδ.ne']
  obtain ⟨k, col, hk, hcol, hproper⟩ :=
    hD₀ D hDD₀ W B
      (fun w hw => (hB4 w hw).le)
      hdeg
      (fun p q hpq =>
        le_trans (Nat.cast_le.mpr (hcodeg p q hpq)) (by norm_num; exact hδD))
  obtain ⟨M, hMsub, hMdisj, hMcard⟩ :=
    kahn_pigeonhole_matching W B k col hcol hproper
  refine ⟨M, hMsub, hMdisj, ?_⟩
  exact hMcard.trans
    (mul_le_mul_of_nonneg_right hk (Nat.cast_nonneg M.card))

/-! ## The peeling reduction for degree `≥ 5` -/

/-
**The degree-`5` peeling reduction (equation (6)).**  Starting from an
`r`-uniform intersecting hypergraph `H`, repeatedly remove all edges through a
vertex of current degree at least `5`.  This produces a subfamily `J ⊆ H` of
maximum degree `≤ 4`, together with a count `k` of peeled vertices, with
`|E(J)| + 5k ≤ |E(H)|` and `τ(H) ≤ k + τ(J)`.
-/
lemma peel5 (r : ℕ) (H : Finset (Finset V)) (huni : IsUniform r H)
    (hint : Intersecting H) :
    ∃ (J : Finset (Finset V)) (k : ℕ),
      J ⊆ H ∧ (∀ v, edgeDeg J v ≤ 4) ∧
      J.card + 5 * k ≤ H.card ∧
      coverNum H ≤ k + coverNum J := by
  induction' h : Finset.card H using Nat.strong_induction_on with n ih generalizing H;
  by_cases h_deg : ∃ v, edgeDeg H v ≥ 5;
  · obtain ⟨ v, hv ⟩ := h_deg;
    obtain ⟨J, k, hJ_sub, hJ_deg, hJ_card, hJ_cover⟩ : ∃ J : Finset (Finset V), ∃ k : ℕ, J ⊆ H.filter (fun E => v ∉ E) ∧ (∀ w, edgeDeg J w ≤ 4) ∧ J.card + 5 * k ≤ (H.filter (fun E => v ∉ E)).card ∧ coverNum (H.filter (fun E => v ∉ E)) ≤ k + coverNum J := by
      apply ih ((H.filter (fun E => v ∉ E)).card);
      · refine' h ▸ Finset.card_lt_card _;
        simp_all +decide [ Finset.ssubset_def, Finset.subset_iff ];
        exact Exists.elim ( Finset.card_pos.mp ( pos_of_gt hv ) ) fun x hx => ⟨ x, Finset.mem_filter.mp hx |>.1, Finset.mem_filter.mp hx |>.2 ⟩;
      · exact fun E hE => huni E ( Finset.mem_filter.mp hE |>.1 );
      · intro E hE F hF; have := ‹Intersecting H› E ( Finset.mem_filter.mp hE |>.1 ) F ( Finset.mem_filter.mp hF |>.1 ) ; aesop;
      · rfl;
    refine' ⟨ J, k + 1, _, _, _, _ ⟩;
    · exact fun x hx => Finset.mem_filter.mp ( hJ_sub hx ) |>.1;
    · exact hJ_deg;
    · have h_card_split : H.card = (H.filter (fun E => v ∈ E)).card + (H.filter (fun E => v ∉ E)).card := by
        rw [ Finset.card_filter_add_card_filter_not ];
      linarith! [ show Finset.card ( Finset.filter ( fun E => v ∈ E ) H ) ≥ 5 by exact hv ];
    · have h_cover : ∃ C : Finset V, IsCover (H.filter (fun E => v ∉ E)) C ∧ C.card = coverNum (H.filter (fun E => v ∉ E)) := by
        apply exists_opt_cover;
        exact fun E hE => Intersecting.edge_nonempty ‹_› ( Finset.mem_filter.mp hE |>.1 );
      obtain ⟨ C, hC₁, hC₂ ⟩ := h_cover;
      have h_cover : IsCover H (insert v C) := by
        intro E hE; by_cases hvE : v ∈ E <;> simp_all +decide [ IsCover ] ;
      exact le_trans ( coverNum_le h_cover ) ( by linarith [ Finset.card_insert_le v C ] );
  · exact ⟨ H, 0, Finset.Subset.refl _, fun v => not_lt.1 fun contra => h_deg ⟨ v, contra ⟩, by simp +decide [ h ], by simp +decide ⟩

/-! ## Equation (7): the size of the residual hypergraph -/

/-
**Equation (7).**  An `r`-uniform intersecting hypergraph of maximum degree
`≤ 4` has at most `3r + 1` edges.
-/
lemma lemma1_deg4 (r : ℕ) (J : Finset (Finset V)) (huni : IsUniform r J)
    (hint : Intersecting J) (hdeg : ∀ v, edgeDeg J v ≤ 4) :
    J.card ≤ 3 * r + 1 := by
  by_cases hJ : J = ∅;
  · grind;
  · obtain ⟨E, hE⟩ : ∃ E ∈ J, True := by
      exact Exists.elim ( Finset.nonempty_of_ne_empty hJ ) fun E hE => ⟨ E, hE, trivial ⟩;
    have h_double_counting : (J.card - 1) ≤ ∑ v ∈ E, (edgeDeg J v - 1) := by
      have h_double_counting : (J.card - 1) ≤ ∑ F ∈ J.erase E, (E ∩ F).card := by
        exact le_trans ( by simp +decide [ Finset.card_erase_of_mem hE.1 ] ) ( Finset.sum_le_sum fun x hx => Finset.card_pos.mpr <| by have := ‹∀ E ∈ J, ∀ F ∈ J, ( E ∩ F ).Nonempty› E hE.1 x ( Finset.mem_of_mem_erase hx ) ; aesop );
      have h_double_counting : ∑ F ∈ J.erase E, (E ∩ F).card = ∑ v ∈ E, ∑ F ∈ J.erase E, (if v ∈ F then 1 else 0) := by
        rw [ Finset.sum_comm, Finset.sum_congr rfl ] ; aesop;
      simp_all +decide [ Finset.filter_erase, edgeDeg ];
    have h_double_counting : (J.card - 1) ≤ ∑ v ∈ E, 3 := by
      exact h_double_counting.trans ( Finset.sum_le_sum fun v hv => Nat.sub_le_of_le_add <| by linarith [ hdeg v ] );
    simp_all +decide [ mul_comm, huni E hE.1 ]

/-! ## A cover bound from a matching of degree-`4` blocks -/

/-
A cover bound from a *matching* in the auxiliary `4`-uniform system: if `M`
is a set of vertices whose blocks have size `4` and are pairwise disjoint, then
covering each block by its centre and pairing up the remaining edges gives
`τ(J) ≤ |M| + ⌈(q − 4|M|)/2⌉`.
-/
lemma matching_cover4 (J : Finset (Finset V)) (hint : Intersecting J)
    (M : Finset V)
    (hM4 : ∀ v ∈ M, (block J v).card = 4)
    (hMdisj : ∀ v ∈ M, ∀ w ∈ M, v ≠ w → Disjoint (block J v) (block J w)) :
    coverNum J ≤ M.card + (J.card - 4 * M.card + 1) / 2 := by
  obtain ⟨C, hC⟩ : ∃ C : Finset V, (∀ E ∈ J \ (M.biUnion (fun v => block J v)), ∃ v ∈ C, v ∈ E) ∧ C.card ≤ (J.card - 4 * M.card + 1) / 2 := by
    convert intersecting_cover_half ( J \ M.biUnion ( fun v => block J v ) ) _;
    · rw [ Finset.card_sdiff ];
      rw [ Finset.inter_eq_left.mpr ];
      · rw [ Finset.card_biUnion ];
        · rw [ Finset.sum_congr rfl hM4, Finset.sum_const, smul_eq_mul, mul_comm ];
        · exact fun v hv w hw hvw => hMdisj v hv w hw hvw;
      · exact Finset.biUnion_subset.mpr fun v hv => Finset.filter_subset _ _;
    · exact fun x hx y hy => ‹Intersecting J› x ( Finset.mem_sdiff.mp hx |>.1 ) y ( Finset.mem_sdiff.mp hy |>.1 );
  refine' le_trans ( coverNum_le _ ) _;
  exact M ∪ C;
  · intro E hE; by_cases hE' : E ∈ M.biUnion ( fun v => block J v ) <;> simp_all +decide ;
    · obtain ⟨ v, hv, hv' ⟩ := hE'; use v; simp_all +decide [ block ] ;
    · exact Exists.elim ( hC.1 E hE hE' ) fun v hv => ⟨ v, Or.inr hv.1, hv.2 ⟩;
  · grind

/-
The matched blocks are pairwise disjoint and contained in `J`, so they use up
`4|M|` distinct edges.
-/
lemma matched_blocks_card (J : Finset (Finset V)) (M : Finset V)
    (hM4 : ∀ v ∈ M, (block J v).card = 4) (hMsub : ∀ v ∈ M, block J v ⊆ J)
    (hMdisj : ∀ v ∈ M, ∀ w ∈ M, v ≠ w → Disjoint (block J v) (block J w)) :
    4 * M.card ≤ J.card := by
  have h_union : (M.biUnion (fun v => block J v)).card = 4 * M.card := by
    rw [ Finset.card_biUnion ];
    · rw [ Finset.sum_congr rfl hM4, Finset.sum_const, smul_eq_mul, mul_comm ];
    · exact fun v hv w hw hvw => hMdisj v hv w hw hvw;
  exact h_union ▸ Finset.card_le_card ( Finset.biUnion_subset.mpr hMsub )

/-
A high-degree vertex of a linear auxiliary `4`-graph gives a complementary
cover.  If `d` auxiliary blocks contain the point `p`, then their other
three points are pairwise disjoint.  Selecting all `d` block centres and
pairing the remaining edges proves `2τ(J) + d ≤ |J|`.
-/
lemma star_cover4 (J : Finset (Finset V)) (hint : Intersecting J)
    (W : Finset V) (hW4 : ∀ v ∈ W, (block J v).card = 4)
    (hcodeg : ∀ p ∈ J, ∀ q ∈ J, p ≠ q →
      (W.filter (fun v => p ∈ block J v ∧ q ∈ block J v)).card ≤ 1)
    (p : Finset V) (hp : p ∈ J)
    (hpos : 0 < (W.filter (fun v => p ∈ block J v)).card) :
    2 * coverNum J + (W.filter (fun v => p ∈ block J v)).card ≤ J.card := by
  let S := W.filter (fun v => p ∈ block J v)
  have hSne : S.Nonempty := Finset.card_pos.mp hpos
  have hS4 : ∀ v ∈ S, (block J v).card = 4 := by
    intro v hv
    exact hW4 v (Finset.mem_filter.mp hv |>.1)
  have hSsub : ∀ v ∈ S, block J v ⊆ J :=
    fun v _ => Finset.filter_subset _ _
  have hpS : ∀ v ∈ S, p ∈ block J v :=
    fun v hv => Finset.mem_filter.mp hv |>.2
  have hEraseCard : ∀ v ∈ S, ((block J v).erase p).card = 3 := by
    intro v hv
    rw [Finset.card_erase_of_mem (hpS v hv), hS4 v hv]
  have hEraseDisj :
      ∀ v ∈ S, ∀ w ∈ S, v ≠ w →
        Disjoint ((block J v).erase p) ((block J w).erase p) := by
    intro v hv w hw hvw
    rw [Finset.disjoint_left]
    intro x hxv hxw
    have hxp : x ≠ p := by
      exact fun h => (Finset.mem_erase.mp hxv |>.1) h
    have hxJ : x ∈ J := hSsub v hv (Finset.mem_erase.mp hxv |>.2)
    have htwo :
        2 ≤ (W.filter (fun z => x ∈ block J z ∧ p ∈ block J z)).card := by
      apply Finset.one_lt_card.mpr
      refine ⟨v, ?_, w, ?_, hvw⟩
      · exact Finset.mem_filter.mpr
          ⟨Finset.mem_filter.mp hv |>.1,
            Finset.mem_erase.mp hxv |>.2, hpS v hv⟩
      · exact Finset.mem_filter.mpr
          ⟨Finset.mem_filter.mp hw |>.1,
            Finset.mem_erase.mp hxw |>.2, hpS w hw⟩
    exact (not_le_of_gt htwo) (hcodeg x hxJ p hp hxp)
  let U := S.biUnion (fun v => (block J v).erase p)
  have hUcard : U.card = 3 * S.card := by
    dsimp [U]
    rw [Finset.card_biUnion]
    · rw [Finset.sum_congr rfl hEraseCard, Finset.sum_const,
        smul_eq_mul, mul_comm]
    · exact hEraseDisj
  have hUnion :
      S.biUnion (fun v => block J v) = insert p U := by
    ext E
    simp only [Finset.mem_biUnion, Finset.mem_insert, U, Finset.mem_erase]
    constructor
    · rintro ⟨v, hv, hEv⟩
      by_cases hEp : E = p
      · exact Or.inl hEp
      · exact Or.inr ⟨v, hv, hEp, hEv⟩
    · rintro (rfl | ⟨v, hv, hne, hEv⟩)
      · obtain ⟨v, hv⟩ := hSne
        exact ⟨v, hv, hpS v hv⟩
      · exact ⟨v, hv, hEv⟩
  have hpU : p ∉ U := by
    simp [U]
  have hUnionCard :
      (S.biUnion (fun v => block J v)).card = 1 + 3 * S.card := by
    rw [hUnion, Finset.card_insert_of_notMem hpU, hUcard]
    omega
  obtain ⟨C, hCcover, hCcard⟩ :=
    intersecting_cover_half
      (J \ S.biUnion (fun v => block J v))
      (fun E hE F hF =>
        hint E (Finset.mem_sdiff.mp hE |>.1)
          F (Finset.mem_sdiff.mp hF |>.1))
  have hCover : IsCover J (S ∪ C) := by
    intro E hE
    by_cases hEU : E ∈ S.biUnion (fun v => block J v)
    · obtain ⟨v, hvS, hvE⟩ := Finset.mem_biUnion.mp hEU
      exact ⟨v, Finset.mem_union_left _ hvS,
        Finset.mem_filter.mp hvE |>.2⟩
    · obtain ⟨v, hvC, hvE⟩ :=
        hCcover E (Finset.mem_sdiff.mpr ⟨hE, hEU⟩)
      exact ⟨v, Finset.mem_union_right _ hvC, hvE⟩
  have hCoverCard :
      coverNum J ≤ S.card +
        ((J \ S.biUnion (fun v => block J v)).card + 1) / 2 := by
    calc
      coverNum J ≤ (S ∪ C).card := coverNum_le hCover
      _ ≤ S.card + C.card := Finset.card_union_le S C
      _ ≤ S.card +
          ((J \ S.biUnion (fun v => block J v)).card + 1) / 2 := by omega
  have hUnionSub : S.biUnion (fun v => block J v) ⊆ J :=
    Finset.biUnion_subset.mpr hSsub
  have hRemainCard :
      (J \ S.biUnion (fun v => block J v)).card =
        J.card - (1 + 3 * S.card) := by
    rw [Finset.card_sdiff, Finset.inter_eq_left.mpr hUnionSub, hUnionCard]
  have hUnionLe : 1 + 3 * S.card ≤ J.card := by
    rw [← hUnionCard]
    exact Finset.card_le_card hUnionSub
  change 2 * coverNum J + S.card ≤ J.card
  rw [hRemainCard] at hCoverCard
  omega

/-- For any degree threshold `D` above Kahn's threshold, either a degree-`D`
linear star gives a cover saving `D/2`, or Kahn gives a matching whose saving
is at least `|W| / ((1+γ)D)`. -/
lemma matching_or_star_cover (kahn : KahnDegreeCorollary.{u})
    (γ : ℝ) (hγ : 0 < γ) :
    ∃ D₀ : ℕ, ∀ {V : Type u} [DecidableEq V]
      (J : Finset (Finset V)) (hint : Intersecting J)
      (W : Finset V) (D : ℕ), D₀ ≤ D → 0 < D →
      (∀ v ∈ W, (block J v).card = 4) →
      (∀ v ∈ W, block J v ⊆ J) →
      (∀ p ∈ J, ∀ q ∈ J, p ≠ q →
        (W.filter (fun v => p ∈ block J v ∧ q ∈ block J v)).card ≤ 1) →
      ((coverNum J : ℝ) ≤ (J.card : ℝ) / 2 - (D : ℝ) / 2) ∨
      ((coverNum J : ℝ) ≤ (J.card : ℝ) / 2 -
        (W.card : ℝ) / ((1 + γ) * (D : ℝ)) + 1 / 2) := by
  obtain ⟨D₀, hD₀⟩ := kahn γ hγ
  refine ⟨D₀, ?_⟩
  intro V _ J hint W D hDD₀ hDpos hW4 hWsub hcodeg
  by_cases hhigh :
      ∃ p ∈ J, D ≤ (W.filter (fun v => p ∈ block J v)).card
  · left
    obtain ⟨p, hpJ, hpD⟩ := hhigh
    have hstar :=
      star_cover4 J hint W hW4 hcodeg p hpJ
        (lt_of_lt_of_le hDpos hpD)
    have hstarR :
        2 * (coverNum J : ℝ) +
          ((W.filter (fun v => p ∈ block J v)).card : ℝ)
            ≤ (J.card : ℝ) := by
      exact_mod_cast hstar
    have hpDR :
        (D : ℝ) ≤
          ((W.filter (fun v => p ∈ block J v)).card : ℝ) := by
      exact_mod_cast hpD
    linarith
  · right
    have hdeg :
        ∀ p : Finset V, (W.filter (fun v => p ∈ block J v)).card ≤ D := by
      intro p
      by_cases hp : p ∈ J
      · have hnot :
            ¬D ≤ (W.filter (fun v => p ∈ block J v)).card := by
          exact fun hpD => hhigh ⟨p, hp, hpD⟩
        have := not_le.mp hnot
        omega
      · have hempty :
            W.filter (fun v => p ∈ block J v) = ∅ := by
          apply Finset.filter_eq_empty_iff.mpr
          intro v hv hvp
          exact hp (hWsub v hv hvp)
        rw [hempty]
        simp
    have hcodeg' :
        ∀ p q : Finset V, p ≠ q →
          (W.filter (fun v => p ∈ block J v ∧ q ∈ block J v)).card ≤ 1 := by
      intro p q hpq
      by_cases hp : p ∈ J <;> by_cases hq : q ∈ J
      · exact hcodeg p hp q hq hpq
      · have hempty :
            W.filter (fun v =>
              p ∈ block J v ∧ q ∈ block J v) = ∅ := by
          apply Finset.filter_eq_empty_iff.mpr
          intro v hv hvpq
          exact hq (hWsub v hv hvpq.2)
        rw [hempty]
        simp
      · have hempty :
            W.filter (fun v =>
              p ∈ block J v ∧ q ∈ block J v) = ∅ := by
          apply Finset.filter_eq_empty_iff.mpr
          intro v hv hvpq
          exact hp (hWsub v hv hvpq.1)
        rw [hempty]
        simp
      · have hempty :
            W.filter (fun v =>
              p ∈ block J v ∧ q ∈ block J v) = ∅ := by
          apply Finset.filter_eq_empty_iff.mpr
          intro v hv hvpq
          exact hp (hWsub v hv hvpq.1)
        rw [hempty]
        simp
    obtain ⟨M, hMsub, hMdisj, hMbound⟩ :=
      hD₀ D hDD₀ W (block J) hW4 hdeg hcodeg'
    have hM4 : ∀ v ∈ M, (block J v).card = 4 :=
      fun v hv => hW4 v (hMsub hv)
    have hMblocksub : ∀ v ∈ M, block J v ⊆ J :=
      fun v hv => hWsub v (hMsub hv)
    have hcover := matching_cover4 J hint M hM4 hMdisj
    have hmatched :=
      matched_blocks_card J M hM4 hMblocksub hMdisj
    have hτ :
        (coverNum J : ℝ) ≤ (J.card : ℝ) / 2 -
          (M.card : ℝ) + 1 / 2 :=
      by
        field_simp
        norm_cast
        rw [Int.subNatNat_eq_coe]
        omega
    have hden : 0 < (1 + γ) * (D : ℝ) := by positivity
    have hfrac :
        (W.card : ℝ) / ((1 + γ) * (D : ℝ)) ≤ (M.card : ℝ) := by
      rw [div_le_iff₀ hden]
      simpa [mul_assoc, mul_comm, mul_left_comm] using hMbound
    linarith

/-! ## Counting machinery for the auxiliary `4`-uniform hypergraph `Q` -/

/-- The set of vertices appearing in some edge of `J`. -/
def verts (J : Finset (Finset V)) : Finset V := J.biUnion id

/-- The number of vertices of `J` of degree exactly `i`. -/
def numDeg (J : Finset (Finset V)) (i : ℕ) : ℕ :=
  ((verts J).filter (fun v => edgeDeg J v = i)).card

/-- The vertices of `J` of degree exactly `4`; these index the edges of the
auxiliary `4`-uniform hypergraph `Q`. -/
def deg4Verts (J : Finset (Finset V)) : Finset V :=
  (verts J).filter (fun v => edgeDeg J v = 4)

/-- The codegree of a `2`-set `s` of edges in the block family indexed by `W`:
the number of vertices `v ∈ W` whose block contains both edges of `s`. -/
def codeg (J : Finset (Finset V)) (W : Finset V) (s : Finset (Finset V)) : ℕ :=
  (W.filter (fun v => s ⊆ block J v)).card

/-- The "potential" `X = Σ_{s} (codeg s − 1)₊` used to bound the number of
edge-copies deleted while reducing the codegree to `≤ 1`. -/
def potential (J : Finset (Finset V)) (W : Finset V) : ℕ :=
  ∑ s ∈ J.powersetCard 2, (codeg J W s - 1)

/-- The number `z` of pairs of edges of `J` with no common degree-`4` vertex. -/
def zCount (J : Finset (Finset V)) : ℕ :=
  ((J.powersetCard 2).filter (fun s => codeg J (deg4Verts J) s = 0)).card

lemma edgeDeg_eq_block_card (J : Finset (Finset V)) (v : V) :
    edgeDeg J v = (block J v).card := rfl

lemma deg4Verts_card (J : Finset (Finset V)) :
    (deg4Verts J).card = numDeg J 4 := rfl

/-
**The deletion lemma.**  Removing edge-copies one at a time from any pair of
current codegree `≥ 2` terminates after at most `potential J W` deletions, leaving
a subfamily `W'` of codegree `≤ 1`.
-/
lemma exists_codeg_le_one (J : Finset (Finset V)) (W : Finset V) :
    ∃ W' ⊆ W, (∀ s ∈ J.powersetCard 2, codeg J W' s ≤ 1) ∧
      W.card ≤ W'.card + potential J W := by
  induction' n : potential J W using Nat.strong_induction_on with n ih generalizing W;
  by_cases h : ∃ s ∈ J.powersetCard 2, codeg J W s > 1;
  · obtain ⟨ s, hs₁, hs₂ ⟩ := h;
    obtain ⟨ v, hv₁, hv₂ ⟩ : ∃ v ∈ W, s ⊆ block J v := by
      contrapose! hs₂; simp_all +decide [ codeg ] ;
      rw [ Finset.card_eq_zero.mpr ] <;> aesop;
    have h_potential_lt : potential J (W.erase v) < potential J W := by
      refine' Finset.sum_lt_sum _ _;
      · intro i hi; exact Nat.sub_le_sub_right ( Finset.card_le_card ( Finset.filter_subset_filter _ ( Finset.erase_subset _ _ ) ) ) _;
      · refine' ⟨ s, hs₁, _ ⟩;
        unfold codeg at *;
        rw [ Finset.filter_erase ] ; aesop;
    grind;
  · exact ⟨ W, Finset.Subset.refl _, fun s hs => le_of_not_gt fun hs' => h ⟨ s, hs, hs' ⟩, by linarith ⟩

/-
**Double count of codegrees.**  The total codegree over all `2`-subsets of
`E(J)`, counted in the degree-`4` block family, equals `6` times the number of
degree-`4` vertices (each contributes `C(4,2) = 6`).
-/
lemma codeg_sum (J : Finset (Finset V)) (huni : ∀ v ∈ deg4Verts J, (block J v).card = 4)
    (hsub : ∀ v ∈ deg4Verts J, block J v ⊆ J) :
    ∑ s ∈ J.powersetCard 2, codeg J (deg4Verts J) s = 6 * numDeg J 4 := by
  -- First, rewrite `codeg` using the alternative definition.
  -- `codeg J (deg4Verts J) s = (deg4Verts J).filter (fun v => s ⊆ block J v)).card`.
  -- This will allow us to switch the order of the sums in the double counting argument.
  unfold codeg;
  simp +decide only [Finset.card_filter];
  rw [ Finset.sum_comm, Finset.sum_eq_card_nsmul ] <;> norm_num;
  rw [ mul_comm, deg4Verts_card ];
  intro v hv; rw [ show { x ∈ Finset.powersetCard 2 J | x ⊆ block J v } = Finset.powersetCard 2 ( block J v ) from ?_ ] ; simp +decide [ huni v hv ] ;
  grind

/-
**The potential identity** `X + C(q,2) = 6 x₄ + z`.
-/
lemma potential_add_choose (J : Finset (Finset V))
    (huni : ∀ v ∈ deg4Verts J, (block J v).card = 4)
    (hsub : ∀ v ∈ deg4Verts J, block J v ⊆ J) :
    potential J (deg4Verts J) + (J.card).choose 2 = 6 * numDeg J 4 + zCount J := by
  have h_potential : potential J (deg4Verts J) + (Finset.powersetCard 2 J).card = ∑ s ∈ Finset.powersetCard 2 J, (codeg J (deg4Verts J) s + if codeg J (deg4Verts J) s = 0 then 1 else 0) := by
    unfold potential;
    rw [ Finset.card_eq_sum_ones, ← Finset.sum_add_distrib ];
    refine Finset.sum_congr rfl fun x hx => ?_
    rcases Nat.eq_zero_or_pos (codeg J (deg4Verts J) x) with h | h
    · simp +decide [h]
    · rw [if_neg (by omega)]; omega
  convert h_potential using 1;
  · rw [ Finset.card_powersetCard ];
  · rw [ Finset.sum_add_distrib, codeg_sum J huni hsub ];
    simp +decide [ zCount ]

/-
**The degree-sum identity (equation (9)).** `x₁ + 2x₂ + 3x₃ + 4x₄ = qr`.
-/
lemma degree_sum (r : ℕ) (J : Finset (Finset V)) (huni : IsUniform r J)
    (hdeg : ∀ v, edgeDeg J v ≤ 4) :
    numDeg J 1 + 2 * numDeg J 2 + 3 * numDeg J 3 + 4 * numDeg J 4 = J.card * r := by
  have h_sum_deg : (J.biUnion id).sum (fun v => edgeDeg J v) = J.card * r := by
    convert incid_total r J huni ∅ using 1;
    · simp +decide [ edgeDeg, block ];
      exact Finset.sum_congr rfl fun x hx => by rw [ Finset.inter_eq_left.mpr ( Finset.filter_subset _ _ ) ] ;
    · simp +decide;
  unfold numDeg;
  rw [ ← h_sum_deg, Finset.card_filter, Finset.card_filter, Finset.card_filter, Finset.card_filter ];
  rw [ Finset.mul_sum _ _ _, Finset.mul_sum _ _ _, Finset.mul_sum _ _ _ ];
  simpa only [ ← Finset.sum_add_distrib ] using Finset.sum_congr rfl fun x hx => by have := hdeg x; interval_cases edgeDeg J x <;> trivial;

/-
**The bound on `z`.**  A pair of edges with no common degree-`4` vertex has a
common vertex of degree `2` or `3`; a degree-`2` vertex serves `1` pair and a
degree-`3` vertex serves `3` pairs, so `z ≤ x₂ + 3x₃`.
-/
lemma z_le (J : Finset (Finset V)) (hint : Intersecting J)
    (hdeg : ∀ v, edgeDeg J v ≤ 4) :
    zCount J ≤ numDeg J 2 + 3 * numDeg J 3 := by
  refine' le_trans _ ( _ : _ ≤ numDeg J 2 + 3 * numDeg J 3 );
  exact ∑ v ∈ ( verts J ).filter ( fun v => edgeDeg J v = 2 ∨ edgeDeg J v = 3 ), ( ( block J v ).powersetCard 2 ).card;
  · refine' le_trans ( Finset.card_le_card _ ) ( Finset.card_biUnion_le );
    intro s hs; simp_all +decide [ codeg ] ;
    obtain ⟨A, B, hAB⟩ : ∃ A B : Finset V, A ∈ J ∧ B ∈ J ∧ s = {A, B} ∧ A ≠ B := by
      rcases Finset.card_eq_two.mp hs.1.2 with ⟨ A, B, hAB ⟩ ; use A, B ; aesop;
    obtain ⟨v, hv⟩ : ∃ v ∈ A ∩ B, edgeDeg J v ≤ 3 := by
      obtain ⟨v, hv⟩ : ∃ v ∈ A ∩ B, edgeDeg J v ≠ 4 := by
        contrapose! hs; simp_all +decide [ Finset.subset_iff ] ;
        obtain ⟨ v, hv ⟩ := Finset.nonempty_iff_ne_empty.mpr ( show A ∩ B ≠ ∅ from Finset.Nonempty.ne_empty ( by simpa using ‹Intersecting J› A hAB.1 B hAB.2.1 ) ) ; use v; simp_all +decide [ deg4Verts, block ] ;
        exact Finset.mem_biUnion.mpr ⟨ A, hAB.1, hv.1 ⟩;
      exact ⟨ v, hv.1, Nat.le_of_lt_succ ( lt_of_le_of_ne ( hdeg v ) hv.2 ) ⟩;
    refine' ⟨ v, ⟨ _, _ ⟩, _ ⟩ <;> simp_all +decide [ Finset.subset_iff ];
    · exact Finset.mem_biUnion.mpr ⟨ A, hAB.1, hv.1.1 ⟩;
    · have h_edgeDeg_ge_2 : 2 ≤ edgeDeg J v := by
        exact Finset.one_lt_card.2 ⟨ A, by aesop, B, by aesop ⟩;
      grind;
    · exact ⟨ Finset.mem_filter.mpr ⟨ hAB.1, hv.1.1 ⟩, Finset.mem_filter.mpr ⟨ hAB.2.1, hv.1.2 ⟩ ⟩;
  · unfold numDeg; simp +decide ;
    rw [ Finset.sum_congr rfl fun x hx => by rw [ ← edgeDeg_eq_block_card ] ] ; simp +decide [ Finset.sum_filter ] ;
    rw [ Finset.card_filter, Finset.card_filter ] ; rw [ Finset.mul_sum _ _ _ ] ; rw [ ← Finset.sum_add_distrib ] ; exact Finset.sum_le_sum fun x hx => by have := hdeg x; interval_cases edgeDeg J x <;> trivial;

/-
**Equation (10), packaged.**  There is a codegree-`≤ 1` subfamily `W'` of the
degree-`4` vertices with `4·C(q,2) ≤ 4|W'| + 5qr`, i.e. `|E(Qlin)| ≥ C(q,2) − 5qr/4`.
-/
lemma Qlin_exists (r : ℕ) (J : Finset (Finset V)) (huni : IsUniform r J)
    (hint : Intersecting J) (hdeg : ∀ v, edgeDeg J v ≤ 4) :
    ∃ W' ⊆ deg4Verts J,
      (∀ p ∈ J, ∀ q ∈ J, p ≠ q →
        (W'.filter (fun v => p ∈ block J v ∧ q ∈ block J v)).card ≤ 1) ∧
      4 * (J.card).choose 2 ≤ 4 * W'.card + 5 * (J.card * r) := by
  obtain ⟨ W', hW' ⟩ := exists_codeg_le_one J ( deg4Verts J );
  use W';
  refine' ⟨ hW'.1, _, _ ⟩;
  · intro p hp q hq hpq; specialize hW'; have := hW'.2.1 { p, q } ; simp_all +decide [ codeg ] ;
    convert hW'.2.1 { p, q } ( by aesop_cat ) ( by rw [ Finset.card_insert_of_notMem, Finset.card_singleton ] ; aesop_cat ) using 1 ; simp +decide [ Finset.subset_iff, block ];
  · have := potential_add_choose J ?_ ?_;
    · have := z_le J ‹_› ‹_›;
      have := degree_sum r J huni hdeg;
      linarith [ show ( deg4Verts J ).card = numDeg J 4 from deg4Verts_card J ];
    · exact fun v hv => edgeDeg_eq_block_card J v ▸ Finset.mem_filter.mp hv |>.2;
    · exact fun v hv => Finset.filter_subset _ _

/-! ## The large-`q` cover bound (equations (10)–(11)) -/

/-
Pure real-arithmetic core of the large-`q` cover bound.
-/
lemma tau_real_arith (τ m4 w q r ε : ℝ) (hq : 0 < q)
    (hτ : τ ≤ q / 2 - m4 + 1 / 2)
    (hm : 3 * w - ε * q * q ≤ q * m4)
    (hw : 2 * q * (q - 1) ≤ 4 * w + 5 * q * r) :
    τ ≤ 15 * r / 4 - q + ε * q + 2 := by
  nlinarith [ mul_pos hq hq ]

/-
Casting helper for the cover bound `τ ≤ q/2 − m + 1/2`.
-/
lemma tau_cast (c m q : ℕ) (h : c ≤ m + (q - 4 * m + 1) / 2) (h2 : 4 * m ≤ q) :
    (c : ℝ) ≤ (q : ℝ) / 2 - (m : ℝ) + 1 / 2 := by
  field_simp;
  norm_cast;
  rw [ Int.subNatNat_eq_coe ] ; omega

/-
Casting helper: clearing the denominator in the Kahn matching bound.
-/
lemma kahn_mul (w q ε a : ℝ) (hq : 0 < q) (h : 3 * w / q - ε * q ≤ a) :
    3 * w - ε * q * q ≤ q * a := by
  nlinarith [ mul_div_cancel₀ ( 3 * w ) hq.ne' ]

/-
Casting helper: `2·C(q,2) = q(q−1)` turns equation (10) into real form.
-/
lemma choose_cast (w q r : ℕ) (hq : 1 ≤ q)
    (h : 4 * (q.choose 2) ≤ 4 * w + 5 * (q * r)) :
    2 * (q : ℝ) * ((q : ℝ) - 1) ≤ 4 * (w : ℝ) + 5 * (q : ℝ) * (r : ℝ) := by
  norm_cast;
  rw [ Nat.choose_two_right ] at h;
  linarith [ Nat.div_mul_cancel ( show 2 ∣ q * ( q - 1 ) from even_iff_two_dvd.mp ( Nat.even_mul_pred_self _ ) ) ]

/-! ## Arithmetic for the optimized matching-or-star bound -/

noncomputable def betaCut : ℝ := (4 + Real.sqrt 19) / 3

noncomputable def asymptoticConstant : ℝ :=
  (41 - Real.sqrt 19) / 12

noncomputable def savingTarget (q r : ℝ) : ℝ :=
  3 * q / 10 - (19 + Real.sqrt 19) * r / 60

lemma sqrt19_sq : (Real.sqrt 19) ^ 2 = (19 : ℝ) := by
  norm_num

lemma sqrt19_one_le : (1 : ℝ) ≤ Real.sqrt 19 := by
  nlinarith [sqrt19_sq, Real.sqrt_nonneg (19 : ℝ)]

/-- At and above the new cutoff, the linearization count dominates twice the
square of the target cover saving. -/
lemma savingTarget_sq_le (q r : ℝ) (hr : 0 ≤ r)
    (hq : betaCut * r ≤ q) :
    2 * (savingTarget q r) ^ 2 ≤ q ^ 2 / 2 - 5 * q * r / 4 := by
  have hs0 : 0 ≤ Real.sqrt 19 := Real.sqrt_nonneg _
  have hs1 : 1 ≤ Real.sqrt 19 := sqrt19_one_le
  have hfactor :
      0 ≤ 96 * q + (38 * Real.sqrt 19 - 133) * r := by
    dsimp [betaCut] at hq
    nlinarith
  have hprod :=
    mul_nonneg (sub_nonneg.mpr hq) hfactor
  have hid :
      300 * (q ^ 2 / 2 - 5 * q * r / 4 -
        2 * (savingTarget q r) ^ 2) =
      (q - betaCut * r) *
        (96 * q + (38 * Real.sqrt 19 - 133) * r) := by
    dsimp [betaCut, savingTarget]
    field_simp
    ring_nf
    nlinarith [sqrt19_sq]
  nlinarith

lemma savingTarget_bounds (q r : ℝ) (hr : 1 ≤ r)
    (hqlow : betaCut * r ≤ q) (hqhigh : q ≤ 3 * r + 1) :
    0 < savingTarget q r ∧ q / 10 ≤ savingTarget q r ∧
      savingTarget q r ≤ r := by
  have hs0 : 0 ≤ Real.sqrt 19 := Real.sqrt_nonneg _
  have hs1 : 1 ≤ Real.sqrt 19 := sqrt19_one_le
  dsimp [betaCut, savingTarget] at *
  constructor
  · nlinarith
  constructor <;> nlinarith

/-- The real-arithmetic estimate in the low-maximum-degree branch. -/
lemma matching_saving_arith (q r γ L D w a : ℝ)
    (hr : 1 ≤ r) (hγ : 0 < γ) (hγ1 : γ ≤ 1)
    (hL0 : 0 < L) (hLq : q / 10 ≤ L) (hLr : L ≤ r)
    (hD0 : 0 < D) (hDhi : D ≤ 2 * L + 1)
    (hw : 2 * L ^ 2 - q / 2 ≤ w)
    (ha0 : 0 ≤ a)
    (hmatch : w ≤ (1 + γ) * D * a) :
    L - 2 * γ * r - 3 ≤ a := by
  by_contra h
  have ha : a < L - 2 * γ * r - 3 := lt_of_not_ge h
  have hApos : 0 < L - 2 * γ * r - 3 := lt_of_le_of_lt ha0 ha
  have hcoef : 0 < (1 + γ) * D := by positivity
  have hupper₁ :
      (1 + γ) * D * a <
        (1 + γ) * D * (L - 2 * γ * r - 3) :=
    mul_lt_mul_of_pos_left ha hcoef
  have hupper₂ :
      (1 + γ) * D * (L - 2 * γ * r - 3) ≤
        (1 + γ) * (2 * L + 1) * (L - 2 * γ * r - 3) := by
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hDhi (by positivity)) hApos.le
  have hbase : 0 ≤ 5 * L - q / 2 + 3 := by nlinarith
  have hquad : 0 ≤ -2 * L ^ 2 + 4 * L * r := by
    have := mul_nonneg hL0.le (sub_nonneg.mpr (by linarith : L ≤ 2 * r))
    nlinarith
  have hlin :
      0 ≤ -2 * L ^ 2 + 4 * L * r + 5 * L + 2 * r + 3 := by
    nlinarith
  have hpoly₁ :
      0 ≤ γ ^ 2 * (4 * L * r + 2 * r) := by positivity
  have hpoly₂ :
      0 ≤ γ * (-2 * L ^ 2 + 4 * L * r + 5 * L + 2 * r + 3) :=
    mul_nonneg hγ.le hlin
  have hbudget :
      (1 + γ) * (2 * L + 1) * (L - 2 * γ * r - 3)
        ≤ 2 * L ^ 2 - q / 2 := by
    nlinarith
  linarith

/-- **The large-`q` cover bound.**  For every `ε > 0` there is a threshold `n₀`
so that any `r`-uniform intersecting hypergraph `J` of maximum degree `≤ 4` with
at least `n₀` edges satisfies `τ(J) ≤ 15r/4 − q + ε q + 2`. -/
lemma tau_largeQ (kahn : KahnCorollary.{u}) (ε : ℝ) (hε : 0 < ε) :
    ∃ n₀ : ℕ, ∀ (r : ℕ) {V : Type u} [DecidableEq V] (J : Finset (Finset V)),
      IsUniform r J → Intersecting J → (∀ v, edgeDeg J v ≤ 4) → n₀ ≤ J.card →
      (coverNum J : ℝ) ≤ 15 * (r : ℝ) / 4 - (J.card : ℝ) + ε * (J.card : ℝ) + 2 := by
  obtain ⟨n₀, hn₀⟩ := kahn ε hε
  refine ⟨max n₀ 1, ?_⟩
  intro r V _ J hJ₁ hJ₂ hJ₃ hJ₄
  have hq1 : 1 ≤ J.card := le_trans (le_max_right n₀ 1) hJ₄
  have hqn₀ : n₀ ≤ J.card := le_trans (le_max_left n₀ 1) hJ₄
  obtain ⟨W', hW'sub, hW'codeg, hW'count⟩ := Qlin_exists r J hJ₁ hJ₂ hJ₃
  have hBsub : ∀ v ∈ W', block J v ⊆ J := fun v _ => Finset.filter_subset _ _
  have hBcard : ∀ v ∈ W', (block J v).card = 4 := by
    intro v hv
    have hv4 := hW'sub hv
    simp only [deg4Verts, Finset.mem_filter] at hv4
    rw [← edgeDeg_eq_block_card]; exact hv4.2
  obtain ⟨M, hMsub, hMdisj, hMbound⟩ :=
    hn₀ J.card hqn₀ (α := Finset V) (ι := V) (ground := J) (W := W') (B := block J)
      rfl hBsub hBcard hW'codeg
  have hMblockcard : ∀ v ∈ M, (block J v).card = 4 := fun v hv => hBcard v (hMsub hv)
  have hMblocksub : ∀ v ∈ M, block J v ⊆ J := fun v hv => hBsub v (hMsub hv)
  have hcover := matching_cover4 J hJ₂ M hMblockcard hMdisj
  have hmatched := matched_blocks_card J M hMblockcard hMblocksub hMdisj
  have hqpos : (0 : ℝ) < (J.card : ℝ) := by exact_mod_cast hq1
  have hτ : (coverNum J : ℝ) ≤ (J.card : ℝ) / 2 - (M.card : ℝ) + 1 / 2 :=
    tau_cast _ _ _ hcover hmatched
  have hm : 3 * (W'.card : ℝ) - ε * (J.card : ℝ) * (J.card : ℝ) ≤ (J.card : ℝ) * (M.card : ℝ) :=
    kahn_mul _ _ _ _ hqpos hMbound
  have hwineq : 2 * (J.card : ℝ) * ((J.card : ℝ) - 1)
      ≤ 4 * (W'.card : ℝ) + 5 * (J.card : ℝ) * (r : ℝ) :=
    choose_cast _ _ _ hq1 hW'count
  exact tau_real_arith _ _ _ _ _ _ hqpos hτ hm hwineq

/-- The optimized large-`q` cover bound obtained by balancing the
actual-degree Kahn matching against the linear-star cover. -/
lemma tau_largeQ_optimized (kahn : KahnDegreeCorollary.{u})
    (γ : ℝ) (hγ : 0 < γ) (hγ1 : γ ≤ 1) :
    ∃ r₀ : ℕ, ∀ (r : ℕ), r₀ ≤ r →
      ∀ {V : Type u} [DecidableEq V] (J : Finset (Finset V)),
        IsUniform r J → Intersecting J → (∀ v, edgeDeg J v ≤ 4) →
        betaCut * (r : ℝ) ≤ (J.card : ℝ) →
        (J.card : ℝ) ≤ 3 * (r : ℝ) + 1 →
        (coverNum J : ℝ) ≤
          (J.card : ℝ) / 2 -
          savingTarget (J.card : ℝ) (r : ℝ) +
          2 * γ * (r : ℝ) + 4 := by
  obtain ⟨D₀, hD₀⟩ := matching_or_star_cover kahn γ hγ
  refine ⟨max (5 * D₀ + 1) 1, ?_⟩
  intro r hr V _ J hJuni hJint hJdeg hqlow hqhigh
  have hr1 : 1 ≤ r := le_trans (le_max_right _ _) hr
  have hrr : (1 : ℝ) ≤ (r : ℝ) := by exact_mod_cast hr1
  have hs4 : (4 : ℝ) ≤ Real.sqrt 19 := by
    nlinarith [sqrt19_sq, Real.sqrt_nonneg (19 : ℝ)]
  have hq1real : (1 : ℝ) ≤ (J.card : ℝ) := by
    dsimp [betaCut] at hqlow
    nlinarith
  have hq1 : 1 ≤ J.card := by exact_mod_cast hq1real
  obtain ⟨W, hWsub, hWcodeg, hWcount⟩ :=
    Qlin_exists r J hJuni hJint hJdeg
  have hW4 : ∀ v ∈ W, (block J v).card = 4 := by
    intro v hv
    have hv4 := hWsub hv
    simp only [deg4Verts, Finset.mem_filter] at hv4
    rw [← edgeDeg_eq_block_card]
    exact hv4.2
  have hBsub : ∀ v ∈ W, block J v ⊆ J :=
    fun v _ => Finset.filter_subset _ _
  let L : ℝ := savingTarget (J.card : ℝ) (r : ℝ)
  have hLbounds :
      0 < L ∧ (J.card : ℝ) / 10 ≤ L ∧ L ≤ (r : ℝ) := by
    exact savingTarget_bounds _ _ hrr hqlow hqhigh
  let D : ℕ := ⌈2 * L⌉₊
  have hDlow : 2 * L ≤ (D : ℝ) := by
    exact Nat.le_ceil (2 * L)
  have hDhi : (D : ℝ) ≤ 2 * L + 1 := by
    exact (Nat.ceil_lt_add_one (mul_nonneg (by norm_num) hLbounds.1.le)).le
  have hq2r : (2 : ℝ) * r ≤ J.card := by
    dsimp [betaCut] at hqlow
    nlinarith
  have hLr5 : (r : ℝ) / 5 ≤ L := by
    nlinarith [hLbounds.2.1]
  have hDlarge : D₀ ≤ D := by
    have hrD₀ : 5 * D₀ + 1 ≤ r :=
      le_trans (le_max_left _ _) hr
    have hcast : (5 * D₀ : ℝ) ≤ (r : ℝ) := by
      exact_mod_cast (show 5 * D₀ ≤ r by omega)
    have hD₀r : (D₀ : ℝ) ≤ (r : ℝ) / 5 := by
      push_cast at hcast
      linarith
    exact_mod_cast (show (D₀ : ℝ) ≤ (D : ℝ) by linarith)
  have hDpos : 0 < D := by
    exact_mod_cast (show (0 : ℝ) < (D : ℝ) by linarith)
  have hAlt :=
    hD₀ J hJint W D hDlarge hDpos hW4 hBsub hWcodeg
  rcases hAlt with hstar | hmatch
  · have hLD : L ≤ (D : ℝ) / 2 := by linarith
    have herr : 0 ≤ 2 * γ * (r : ℝ) + 4 := by positivity
    change (coverNum J : ℝ) ≤
      (J.card : ℝ) / 2 - L + 2 * γ * (r : ℝ) + 4
    linarith
  · have hwreal :
        2 * (J.card : ℝ) * ((J.card : ℝ) - 1)
          ≤ 4 * (W.card : ℝ) +
            5 * (J.card : ℝ) * (r : ℝ) :=
      choose_cast _ _ _ hq1 hWcount
    have hsq :
        2 * L ^ 2 ≤
          (J.card : ℝ) ^ 2 / 2 -
            5 * (J.card : ℝ) * (r : ℝ) / 4 := by
      exact savingTarget_sq_le _ _ (by positivity) hqlow
    have hw :
        2 * L ^ 2 - (J.card : ℝ) / 2 ≤ (W.card : ℝ) := by
      nlinarith
    have hden : 0 < (1 + γ) * (D : ℝ) := by positivity
    let a : ℝ := (W.card : ℝ) / ((1 + γ) * (D : ℝ))
    have ha0 : 0 ≤ a := by positivity
    have hWa : (W.card : ℝ) ≤ (1 + γ) * (D : ℝ) * a := by
      dsimp [a]
      rw [mul_div_cancel₀ _ hden.ne']
    have ha :
        L - 2 * γ * (r : ℝ) - 3 ≤ a :=
      matching_saving_arith _ _ _ _ _ _ _
        hrr hγ hγ1 hLbounds.1 hLbounds.2.1 hLbounds.2.2
        (by positivity) hDhi hw ha0 hWa
    dsimp [a] at ha
    linarith

/-! ## Theorem 3 -/

/-
Pure real-arithmetic combine for the small-`q` regime.
-/
lemma combineA (m q r ε : ℝ)
    (hA : 15 * r ≤ 4 * m + q + 20)
    (hcase : q ≤ betaCut * r) (hεr : 5 ≤ ε * r) :
    (asymptoticConstant - ε) * r ≤ m := by
  dsimp [betaCut, asymptoticConstant] at *
  nlinarith

/-
Pure real-arithmetic combine for the large-`q` regime.
-/
lemma combineB (m q r τ ε γ : ℝ)
    (hm : q + 5 * r - 5 * τ ≤ m)
    (hτ : τ ≤ q / 2 - savingTarget q r + 2 * γ * r + 4)
    (hε : 0 < ε) (hγ : γ ≤ ε / 20) (hlarge : 40 ≤ ε * r) :
    (asymptoticConstant - ε) * r ≤ m := by
  have hid :
      5 * r - 3 * q / 2 + 5 * savingTarget q r =
        asymptoticConstant * r := by
    dsimp [savingTarget, asymptoticConstant]
    ring
  have hγr : γ * r ≤ (ε / 20) * r := by
    have hr0 : 0 ≤ r := by nlinarith
    exact mul_le_mul_of_nonneg_right hγ hr0
  nlinarith

/-- **Theorem 3.**  As `r → ∞`,
`g(r) ≥ ((41 - √19)/12 - o(1)) r`: for every `ε > 0` there is `r₀` so that
every `r`-uniform intersecting hypergraph `H` with cover number `r` and
`r ≥ r₀` has at least `((41 - √19)/12 - ε)r` edges. -/
theorem theorem3 (kahn : KahnDegreeCorollary.{u}) :
    ∀ ε : ℝ, 0 < ε → ∃ r₀ : ℕ, ∀ (r : ℕ), r₀ ≤ r →
      ∀ {V : Type u} [DecidableEq V] (H : Finset (Finset V)),
        IsUniform r H → Intersecting H → coverNum H = r →
        (asymptoticConstant - ε) * (r : ℝ) ≤ (H.card : ℝ) := by
  intro ε hε
  let γ : ℝ := min (ε / 20) (1 / 2)
  have hγ : 0 < γ := lt_min (by positivity) (by norm_num)
  have hγ1 : γ ≤ 1 := le_trans (min_le_right _ _) (by norm_num)
  have hγε : γ ≤ ε / 20 := min_le_left _ _
  obtain ⟨n₀, hn₀⟩ := tau_largeQ_optimized kahn γ hγ hγ1
  refine ⟨max n₀ (⌈(40 : ℝ) / ε⌉₊ + 1), ?_⟩
  intro r hr V _ H huni hint hcov
  have hrn₀ : n₀ ≤ r := le_trans (le_max_left _ _) hr
  have hr_big : (40 : ℝ) / ε + 1 ≤ (r : ℝ) := by
    have h1 : (⌈(40 : ℝ) / ε⌉₊ : ℝ) + 1 ≤ (r : ℝ) := by
      have := le_trans (le_max_right n₀ (⌈(40 : ℝ) / ε⌉₊ + 1)) hr
      have := (Nat.cast_le (α := ℝ)).2 this
      push_cast at this; linarith
    have h2 : (40 : ℝ) / ε ≤ (⌈(40 : ℝ) / ε⌉₊ : ℝ) := Nat.le_ceil _
    linarith
  have hεr : 40 ≤ ε * r := by
    have : ε * ((40 : ℝ) / ε + 1) ≤ ε * r := by
      apply mul_le_mul_of_nonneg_left hr_big hε.le
    rw [mul_add, mul_one, mul_div_cancel₀ _ hε.ne'] at this
    linarith
  obtain ⟨J, k, hJsub, hJdeg, hJcard, hJcov⟩ := peel5 r H huni hint
  have hJuni : IsUniform r J := fun E hE => huni E (hJsub hE)
  have hJint : Intersecting J := fun E hE F hF => hint E (hJsub hE) F (hJsub hF)
  have hkey := keyLemma r J hJuni hJint
  have hr_le : r ≤ k + coverNum J := hcov ▸ hJcov
  by_cases hcase :
      (J.card : ℝ) ≤ betaCut * (r : ℝ)
  ·
    have hA : 15 * r ≤ 4 * H.card + J.card + 20 := by omega
    apply combineA (H.card : ℝ) (J.card : ℝ) (r : ℝ) ε
    · exact_mod_cast hA
    · exact hcase
    · linarith
  ·
    have hcaseB :
        betaCut * (r : ℝ) ≤ (J.card : ℝ) :=
      le_of_lt (lt_of_not_ge hcase)
    have hq37 := lemma1_deg4 r J hJuni hJint hJdeg
    have hqreal : (J.card : ℝ) ≤ 3 * (r : ℝ) + 1 := by
      exact_mod_cast hq37
    have htau :=
      hn₀ r hrn₀ J hJuni hJint hJdeg hcaseB hqreal
    have hm : (J.card : ℝ) + 5 * r - 5 * (coverNum J : ℝ) ≤ (H.card : ℝ) := by
      have h1 : (r : ℝ) ≤ (k : ℝ) + (coverNum J : ℝ) := by exact_mod_cast hr_le
      have h2 : (J.card : ℝ) + 5 * (k : ℝ) ≤ (H.card : ℝ) := by exact_mod_cast hJcard
      linarith
    exact combineB (H.card : ℝ) (J.card : ℝ) (r : ℝ)
      (coverNum J : ℝ) ε γ hm htau hε hγε hεr

/-!
## Theorem 1, assembled (parts (i) and (ii)) and its corollary

The two parts were proved above:

* Part (i) is `theorem1` (additive form `3r ≤ |E(H)| + 4`) and `theorem1'`
  (subtractive form `3r − 4 ≤ |E(H)|`).
* Part (ii) is `theorem3`.

We record convenient aliases `theorem1_i`, `theorem1_ii`, the combined statement
`theorem1_full`, and the corollary `corollary_gt_3r`.
-/

/-- **Theorem 1 (i).**  For every positive integer `r`, every `r`-uniform
intersecting hypergraph `H` with cover number `r` has `g(r) ≥ 3r − 4` edges. -/
theorem theorem1_i (r : ℕ) (hr : 0 < r) {V : Type u} [DecidableEq V]
    (H : Finset (Finset V))
    (huni : IsUniform r H) (hint : Intersecting H) (hcover : coverNum H = r) :
    3 * r - 4 ≤ H.card :=
  theorem1' r hr H huni hint hcover

/-- **Theorem 1 (ii).**  For every `ε > 0` there is `r₀` such that, for every
`r ≥ r₀`, every `r`-uniform intersecting hypergraph `H` with cover number `r`
has `g(r) ≥ ((41 - √19)/12 − ε) r` edges. -/
theorem theorem1_ii (kahn : KahnTheorem.{u}) :
    ∀ ε : ℝ, 0 < ε → ∃ r₀ : ℕ, ∀ (r : ℕ), r₀ ≤ r →
      ∀ {V : Type u} [DecidableEq V] (H : Finset (Finset V)),
        IsUniform r H → Intersecting H → coverNum H = r →
        ((41 - Real.sqrt 19) / 12 - ε) * (r : ℝ) ≤ (H.card : ℝ) := by
  simpa [asymptoticConstant] using
    theorem3 (kahnDegreeCorollary_of_kahnTheorem kahn)

/-- **Theorem 1.**  Both parts (i) and (ii) together, given Kahn's theorem as a
black box. -/
theorem theorem1_full (kahn : KahnTheorem.{u}) :
    (∀ (r : ℕ), 0 < r → ∀ {V : Type u} [DecidableEq V] (H : Finset (Finset V)),
        IsUniform r H → Intersecting H → coverNum H = r → 3 * r - 4 ≤ H.card)
    ∧
    (∀ ε : ℝ, 0 < ε → ∃ r₀ : ℕ, ∀ (r : ℕ), r₀ ≤ r →
        ∀ {V : Type u} [DecidableEq V] (H : Finset (Finset V)),
          IsUniform r H → Intersecting H → coverNum H = r →
          ((41 - Real.sqrt 19) / 12 - ε) * (r : ℝ) ≤ (H.card : ℝ)) :=
  ⟨fun r hr _ _ H huni hint hcov => theorem1_i r hr H huni hint hcov,
   theorem1_ii kahn⟩

/-- **Corollary.**  Since `(41 - √19)/12 > 3`, part (ii) implies `g(r) > 3r`
for all sufficiently large `r`: there is `r₀` such that, for every `r ≥ r₀`,
every `r`-uniform intersecting hypergraph `H` with cover number `r` has more
than `3r` edges.  This crosses the threshold `g(r) < 3r` that Erdős explicitly
noted was unresolved. -/
theorem corollary_gt_3r (kahn : KahnTheorem.{u}) :
    ∃ r₀ : ℕ, ∀ (r : ℕ), r₀ ≤ r →
      ∀ {V : Type u} [DecidableEq V] (H : Finset (Finset V)),
        IsUniform r H → Intersecting H → coverNum H = r →
        3 * r < H.card := by
  obtain ⟨r₀, h⟩ := theorem1_ii kahn (1 / 100) (by norm_num)
  refine ⟨max r₀ 1, ?_⟩
  intro r hr V _ H huni hint hcov
  have hr₀ : r₀ ≤ r := le_trans (le_max_left _ _) hr
  have hr1 : 1 ≤ r := le_trans (le_max_right _ _) hr
  have hb := h r hr₀ H huni hint hcov
  have hreal : (3 : ℝ) * (r : ℝ) < (H.card : ℝ) := by
    have hs0 : 0 ≤ Real.sqrt 19 := Real.sqrt_nonneg _
    have hs2 : (Real.sqrt 19) ^ 2 = (19 : ℝ) := sqrt19_sq
    have hrpos : (1 : ℝ) ≤ (r : ℝ) := by exact_mod_cast hr1
    nlinarith
  exact_mod_cast hreal

end ErdosLovasz


==> anc/lean-proof/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "RequestProject",
 "lakeDir": ".lake"}


==> anc/lean-proof/lakefile.toml <==
name = "RequestProject"
defaultTargets = ["RequestProject"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[lean_lib]]
name = "RequestProject"
globs = ["RequestProject.+"]


==> anc/lean-proof/lean-toolchain <==
leanprover/lean4:v4.28.0

